Information geometry for multiparameter models: New perspectives on the origin of simplicity

Complex models in physics, biology, economics, and engineering are often sloppy, meaning that the model parameters are not well determined by the model predictions for collective behavior. Many parameter combinations can vary over decades without significant changes in the predictions. This review uses information geometry to explore sloppiness and its deep relation to emergent theories. We introduce the model manifold of predictions, whose coordinates are the model parameters. Its hyperribbon structure explains why only a few parameter combinations matter for the behavior. We review recent rigorous results that connect the hierarchy of hyperribbon widths to approximation theory, and to the smoothness of model predictions under changes of the control variables. We discuss recent geodesic methods to find simpler models on nearby boundaries of the model manifold -- emergent theories with fewer parameters that explain the behavior equally well. We discuss a Bayesian prior which optimizes the mutual information between model parameters and experimental data, naturally favoring points on the emergent boundary theories and thus simpler models. We introduce a `projected maximum likelihood' prior that efficiently approximates this optimal prior, and contrast both to the poor behavior of the traditional Jeffreys prior. We discuss the way the renormalization group coarse-graining in statistical mechanics introduces a flow of the model manifold, and connect stiff and sloppy directions along the model manifold with relevant and irrelevant eigendirections of the renormalization group. Finally, we discuss recently developed `intensive' embedding methods, allowing one to visualize the predictions of arbitrary probabilistic models as low-dimensional projections of an isometric embedding, and illustrate our method by generating the model manifold of the Ising model.

==> Fig/.ipynb_checkpoints/HyperBounds-KNQversion-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.],\n",
       "       [0., 0., 0.]])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dim = 3\n",
    "vertices = 2**dim\n",
    "cube_points = np.zeros([vertices,dim])\n",
    "for i in vertices:\n",
    "    for j in range(dim):\n",
    "        cube_points[v][i] = \n",
    "cube_points"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0],\n",
       "       [0],\n",
       "       [0],\n",
       "       [1],\n",
       "       [1],\n",
       "       [1]])"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ind = range(dim)\n",
    "cube_points = np.array([ [i] for i in [0,1] for j in ind])\n",
    "cube_points"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0, 1]])"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vertices = np.array([[0,1]])\n",
    "vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Fig/.ipynb_checkpoints/HyperribbonBounds-New-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<H1>Hyperribbon bound interpolation figure</H1>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "# Most of this is incorrect. Comments suggest which commands are needed, but no guarantees. \n",
    "# Makes the interpolation plot.\n",
    "\n",
    "# Parts of these are needed.\n",
    "from numpy import *\n",
    "from numpy.polynomial.polynomial import *\n",
    "from numpy.linalg import inv, svd, norm\n",
    "from scipy.special import binom\n",
    "from scipy.optimize import root_scalar, minimize_scalar\n",
    "from scipy.spatial import ConvexHull\n",
    "from itertools import permutations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Picking constants for plots. Seeds determine random numbers; yDegree is maximum power in y(t), maxTau is number of fitting points, DegreeMax is max degree plotted. R is radius of convergence (should be one for paper). T will be the size of the interval for curlyY."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Needed\n",
    "\n",
    "tauSeed = 6\n",
    "shuffleSeed = 6\n",
    "yDegree = 5\n",
    "maxTau = 5\n",
    "DegreeMax = 4 # For plotting\n",
    "R = 1\n",
    "intervalLength = 0.9"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate nice set of points, both for interpolation and for defining model manifold. I shuffle them into an order that looks nice to me (outer ones first, then moving in.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.9, 0.8, -0.5, 0.4, 0.0]\n"
     ]
    }
   ],
   "source": [
    "# NEW from Katherine Quinn\n",
    "taus = [-0.9, 0.8, -0.5, 0.4, 0.0]\n",
    "print(taus)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here I use the Python polynomial class to find the maximum values of the various derivatives in the intervals. Before, I refused any function y(t) that had derivatives bigger than $n! R^{-n}$. Now I want $y(t)$ to just have a bounded Taylor series, so it can have larger derivatives than $n!$. Knowing the maximum possible derivatives for our particular $y(t)$ could give us bounds for the errors in the interpolation plot?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.7366038269593517\n",
      "1 0.7813400892934592\n",
      "2 0.8001610146899809\n",
      "3 0.4419530008523336\n",
      "4 0.35141202860335463\n",
      "5 0.06334720073256328\n",
      "maxAll =  0.8001610146899809\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f90a86bab20>]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Do this\n",
    "PowerSeriesSeed = 4\n",
    "\n",
    "def PowerSeriesOK(powerSeries,R=2,verbose=False):\n",
    "    \"\"\"\n",
    "    Returns max of R^n (nth derivative)/n!\n",
    "    If maxAll is <1, OK!\n",
    "    \"\"\"\n",
    "    deriv = powerSeries[:]\n",
    "    maxAll = 0;\n",
    "    for n in range(len(powerSeries)):\n",
    "        dderiv = polyder(deriv)\n",
    "        croots = polyroots(dderiv)\n",
    "        roots = [-1]+[real(croot) for croot in croots if abs(imag(croot))<0.001 and abs(croot)<1]+[1]\n",
    "        max_n = R**n*max(abs(polyval(roots,deriv)))/math.factorial(n)\n",
    "        if verbose: print(n,max_n)\n",
    "        maxAll = max(maxAll,max_n)\n",
    "        if verbose: \n",
    "            plot(times,R**n*polyval(times,deriv)/math.factorial(n))\n",
    "            legend(arange(len(powerSeries)))\n",
    "        deriv = dderiv\n",
    "    if verbose: print('maxAll = ', maxAll)\n",
    "    return maxAll   \n",
    "\n",
    "def PowerSeries(yDegree,R=2,seed=None):\n",
    "    \"\"\"\n",
    "    Gives polynomial coefficients a[n] of degree maxTerms of function y(t) \n",
    "    which has all derivatives D[y,{t,m}] < 1/R^nm in the interval (-1 < t < 1)\n",
    "    \"\"\"\n",
    "    if(seed is not None):\n",
    "        random.seed(seed)\n",
    "    Rn = [R**(-n) for n in range(yDegree+1)]\n",
    "    a_is_good = False\n",
    "    while not a_is_good:\n",
    "        a = random.uniform(-1,1,size=yDegree+1)*Rn\n",
    "        a_is_good = (PowerSeriesOK(a,R)<1)\n",
    "    return a\n",
    "\n",
    "times = linspace(-1,1,2001)\n",
    "yPow = PowerSeries(yDegree,R=R,seed=PowerSeriesSeed)\n",
    "PowerSeriesOK(yPow, R=R, verbose=True)\n",
    "\n",
    "figure()\n",
    "yOftau = polyval(taus,yPow)\n",
    "plot(taus, yOftau, \"ro\");\n",
    "yOft = polyval(times,yPow)\n",
    "plot(times,yOft)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Probably needed\n",
    "\n",
    "def poly(degree,times):\n",
    "    return polyval(times, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# This is the plot\n",
    "taus = [-0.9, 0.8, -0.5, 0.4, 0.0]\n",
    "\n",
    "def polyRange(degree,R,times):\n",
    "    return R**(-degree)*polyval(times,polyfromroots(taus[0:degree+1]))\n",
    "\n",
    "colors = [\"b\",\"orange\",\"g\",\"r\"]\n",
    "plot(times,yOft,\"k-\",linewidth=5)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    polrange = polyRange(degree,R,times)\n",
    "    fill_between(times,pol+polrange,pol-polrange,alpha=0.1,color=colors[degree-1])\n",
    "    plot(times,pol+polrange,color=colors[degree-1],linewidth=0.2)\n",
    "    plot(times,pol-polrange,color=colors[degree-1],linewidth=0.2)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "xlim(-intervalLength,intervalLength)\n",
    "ymin = -0.9\n",
    "ymax = 0.1\n",
    "ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "plotLabels = [r\"$y(t)$\", \"Linear\",\"Quad\",\"Cubic\",\"Quartic\"][:DegreeMax+1]\n",
    "xticks(taus[:DegreeMax+1], tauLabels[:DegreeMax+1], fontsize=16);\n",
    "#yticks([])\n",
    "legend(plotLabels, fontsize=14)\n",
    "xlabel(\"time\", fontsize=16)\n",
    "ylabel(r\"$y(t)$\", fontsize=16);\n",
    "savefig(\"InterpolationFigure.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.00798175,  0.00786824,  0.00775551, ..., -0.02128298,\n",
       "       -0.02147333, -0.02166474])"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "poly(4,times)-yOft"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Fig/.ipynb_checkpoints/HyperribbonBounds-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<H1>Hyperribbon bound figures</H1>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "from numpy import *\n",
    "from numpy.polynomial.polynomial import *\n",
    "from numpy.linalg import inv, svd, norm\n",
    "from scipy.special import binom\n",
    "from scipy.optimize import root_scalar, minimize_scalar\n",
    "from scipy.spatial import ConvexHull\n",
    "from itertools import permutations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Picking constants for plots. Seeds determine random numbers; yDegree is maximum power in y(t), maxTau is number of fitting points, DegreeMax is max degree plotted. R is radius of convergence (should be one for paper). T will be the size of the interval for curlyY."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "PowerSeriesSeed = 4\n",
    "tauSeed = 6\n",
    "shuffleSeed = 6\n",
    "yDegree = 4\n",
    "maxTau = 4\n",
    "DegreeMax = 3 # For plotting\n",
    "R = 1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate nice set of points, both for interpolation and for defining model manifold. I shuffle them into an order that looks nice to me (outer ones first, then moving in.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 3 1 2]\n",
      "[-0.44998202456485004, 0.410716090861601, -0.159145450152627, 0.25107080716803243]\n"
     ]
    }
   ],
   "source": [
    "lam = 0.4 # Controls minimum spacing between points\n",
    "random.seed(tauSeed)\n",
    "tausUnshuffled = lam * linspace(-1/2+1/(4*maxTau),1/2-1/(4*maxTau),maxTau) \\\n",
    "    + (1-lam)*sort(random.uniform(-1/2,1/2,size=maxTau))\n",
    "random.seed(shuffleSeed)\n",
    "Shuffle = arange(maxTau)\n",
    "shuffle(Shuffle)\n",
    "print(Shuffle)\n",
    "taus = [tausUnshuffled[n] for n in Shuffle]\n",
    "print(taus)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Want a plot for skewed parallelotope. Parallelotope is image of corners of cube with corners at $\\pm R$ along each axis, under J = Vandermonde matrix given by taus."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-1 -1 -1 -1]\n",
      "J= [[1.0, -0.44998202456485004, 0.2024838224314813, -0.09111408035934755], [1.0, 0.410716090861601, 0.16868770729263488, 0.06928275571563698], [1.0, -0.159145450152627, 0.02532727430428228, -0.0040307204702940665], [1.0, 0.25107080716803243, 0.06303655021200733, 0.015826637542816883]]\n",
      "lowerCornerPoints^T = [[-1  1 -1 -1 -1]\n",
      " [-1 -1  1 -1 -1]\n",
      " [-1 -1 -1  1 -1]\n",
      " [-1 -1 -1 -1  1]]\n",
      "lowerCornerDataPoints= [[-0.66138772 -1.64868655 -0.8621511  -1.32993399]\n",
      " [ 1.33861228  0.35131345  1.1378489   0.67006601]\n",
      " [-1.56135177 -0.82725437 -1.180442   -0.82779238]\n",
      " [-0.25642007 -1.31131114 -0.81149656 -1.20386089]\n",
      " [-0.84361588 -1.51012104 -0.87021254 -1.29828072]]\n"
     ]
    }
   ],
   "source": [
    "J = [[taus[n]**m for m in range(maxTau)] for n in range(maxTau)]\n",
    "\n",
    "lowerCorner = array([-1 for m in range(maxTau)])\n",
    "print(lowerCorner)\n",
    "def lowerCornerNbr(n):\n",
    "    nbr = copy(lowerCorner)\n",
    "    nbr[n] = +1\n",
    "    return nbr\n",
    "lowerCornerNbrs = array([lowerCornerNbr(n) for n in range(maxTau)])\n",
    "lowerCornerPoints = concatenate(([lowerCorner], lowerCornerNbrs))\n",
    "print(\"J=\",J)\n",
    "print(\"lowerCornerPoints^T =\", transpose(lowerCornerPoints))\n",
    "lowerCornerDataPoints = transpose(dot(J, transpose(lowerCornerPoints)))\n",
    "print(\"lowerCornerDataPoints=\", lowerCornerDataPoints)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "I'm really confused here about the SVD conventions. I think I'm subtracting the mean correctly. But what SVD do I use for the resulting matrix? And how do I extract coordinates from Sigma VT?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lowerCornerCentered =  \n",
      " [[-0.26455509 -0.65947462 -0.34486044 -0.5319736 ]\n",
      " [ 1.73544491  1.34052538  1.65513956  1.4680264 ]\n",
      " [-1.16451914  0.16195756 -0.66315134 -0.02983198]\n",
      " [ 0.14041256 -0.32209921 -0.29420589 -0.4059005 ]\n",
      " [-0.44678325 -0.52090911 -0.35292188 -0.50032032]]\n",
      "U= \n",
      " [[-0.24399574  0.3591975   0.37405535 -0.68667738  0.4472136 ]\n",
      " [ 0.88710826 -0.06538537  0.09332788 -0.00732091  0.4472136 ]\n",
      " [-0.27570731 -0.83550569 -0.11638389 -0.11122278  0.4472136 ]\n",
      " [-0.11300183  0.3755277  -0.79848724  0.09288519  0.4472136 ]\n",
      " [-0.25440338  0.16616585  0.4474879   0.71233588  0.4472136 ]] \n",
      "\n",
      "Sigma= \n",
      " [3.51035793 1.12624424 0.24582336 0.04821884] \n",
      "\n",
      "VT= \n",
      " [[ 0.57627758  0.65967114 -0.46175154 -0.13972705]\n",
      " [ 0.42000449 -0.59255648 -0.47322307  0.49853081]\n",
      " [ 0.52937577  0.13571282  0.73079012  0.40900993]\n",
      " [ 0.45963211 -0.44191948  0.16967981 -0.7514348 ]]\n"
     ]
    }
   ],
   "source": [
    "lowerCornerCentered = lowerCornerDataPoints - mean(lowerCornerDataPoints, axis=0)\n",
    "print(\"lowerCornerCentered = \", \"\\n\", lowerCornerCentered)\n",
    "\n",
    "U, Sigma, V = svd(lowerCornerCentered)\n",
    "VT = transpose(V)\n",
    "\n",
    "print(\"U=\",\"\\n\",U,\"\\n\")\n",
    "print(\"Sigma=\",\"\\n\", Sigma,\"\\n\")\n",
    "print(\"VT=\",\"\\n\", VT)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "I can get lowerCornerCentered back from U, Sigma, and VT, but I think I goofed somehow; the coordinates aren't what I expected them to be. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-3.88578059e-16,  2.22044605e-16,  1.11022302e-16,\n",
       "        -5.55111512e-16],\n",
       "       [ 6.66133815e-16,  4.44089210e-16,  6.66133815e-16,\n",
       "         4.44089210e-16],\n",
       "       [-2.22044605e-16, -2.49800181e-16, -3.33066907e-16,\n",
       "        -2.01227923e-16],\n",
       "       [-8.32667268e-17, -4.44089210e-16, -6.10622664e-16,\n",
       "         6.66133815e-16],\n",
       "       [-3.33066907e-16,  1.11022302e-16,  1.66533454e-16,\n",
       "        -4.44089210e-16]])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dot(U[:,:-1], transpose(Sigma*VT)) - lowerCornerCentered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-8-204947929c4f>:6: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n",
      "  axes().set_aspect('equal')\n"
     ]
    },
    {
     "ename": "IndexError",
     "evalue": "index 4 is out of bounds for axis 0 with size 4",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-8-204947929c4f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      6\u001b[0m         \u001b[0maxes\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_aspect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'equal'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 8\u001b[0;31m \u001b[0mplotSplay\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-8-204947929c4f>\u001b[0m in \u001b[0;36mplotSplay\u001b[0;34m(pc1, pc2)\u001b[0m\n\u001b[1;32m      3\u001b[0m     \u001b[0moriginCoord\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlcCoords\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mn\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmaxTau\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m         \u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moriginCoord\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mpc1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlcCoords\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mpc1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moriginCoord\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mpc2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlcCoords\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mpc2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"k\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m         \u001b[0maxes\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_aspect\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'equal'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: index 4 is out of bounds for axis 0 with size 4"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYEAAABlCAYAAACr+18EAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAATFklEQVR4nO3deXRUZZ7G8e+vUlmMAmEJBsMSAgThAKLiNjo2o4Ni1EE9II0gQgcxskYW2XuGgIiKdNOiDc0iICDQgBjUaERFtEUxCA3NapAAYQuijmM2ILzzRxWxiElVJanUraR+n3NyKpV6ufdJUclTd8l9xRiDUkqp4GSzOoBSSinraAkopVQQ0xJQSqkgpiWglFJBTEtAKaWCmJaAUkoFMbvVAdxp1KiRiYuLszqGUkrVGNu3b//eGBPt7fiALoG4uDgyMzOtjqGU3508eZKYmBhExOooqoYRkSMVGa+7g5QKMIWFhXTp0oU777yTTZs2oX/QqaqTloBSAcZmszFx4kQOHz5Mt27duOOOO/jwww+1DFS10BJQKsCEhYUxdOhQDh06xGuvvcbRo0e55557uP322/nggw+0DJRPaQkoFaDCw8N5+umnycrK4q9//Ss5OTl0796d2267jfT0dC0D5RNaAkoFuPDwcJKTk8nKymL+/PmcOnWKxMREbr31Vt577z0tA1UlWgJK1RBhYWEMHjyYgwcPsmDBAnJzc7n//vu5+eabeeedd7QMVKVoCShVw4SFhTFo0CAOHjzIwoULOXv2LA8++CA33XQTaWlpWgaqQrQElKqhQkNDSUpK4sCBAyxevJgff/yRHj16cOONN/L2229rGSivaAkoVcOFhoYycOBA9u/fz+uvv87PP//MQw89xA033MBbb73FxYsXrY6oApiWgFK1RGhoKAMGDGD//v0sXbqUvLw8HnnkEa6//nrWrVunZaDKpCWgVC1jt9vp378/e/fu5Y033qCwsJCePXvSuXNn1q5dq2WgLqMloFQtZbfb6devH3v37mX58uWcO3eOXr16cd1117FmzRotAwVoCShV64WEhNC3b1/27NnDypUrKS4upnfv3nTs2JFVq1ZRXFxsdURlIS0BpYJESEgIffr0Yffu3axatQqAPn360LFjR958800tgyClJaBUkAkJCaF3797s3r2b1atXY7PZeOyxx+jQoQMrVqzQMggyPikBEekuIgdEJEtExpfx+LUislVEikRkjC/WqZSqGpvNxqOPPsquXbv4+9//TmhoKP369aN9+/a88cYbXLhwweqIyg+qXAIiEgK8CtwHtAf6iEj7UsN+AEYAs6q6PqWUb9lsNnr27MnOnTtZt24dERER9O/fn/bt27Ns2TItg1rOF1sCNwNZxpjvjDHngFVAD9cBxphcY8zXwHkfrE8pVQ1sNhuPPPIIO3bsYP369Vx55ZU88cQTtGvXjiVLlmgZ1FK+KIFY4JjL/Rzn1ypFRAaLSKaIZJ45c6bK4ZRSFWOz2Xj44Yf55ptv2LBhA3Xq1GHgwIG0bduWxYsXc/68vperTXxRAmVNglrpi5YYY/5mjOlijOkSHe31XMlKKR8TEXr06MH27dtJS0sjKiqKpKQk2rZty6JFi7QMaglflEAO0MzlflPghA+Wq5QKACLCgw8+SGZmJhs3bqRhw4YMGjSIhIQEFixYwLlz56yOqKrAFyXwNdBGRFqKSBjweyDNB8tVSgUQEeGBBx5g27ZtvPvuuzRu3JjBgweTkJDA/PnztQxqqCqXgDHmAjAM+ADYB6wxxuwRkWQRSQYQkRgRyQFGAZNFJEdE6lZ13Uop/xMREhMT+fLLL0lPTycmJobk5GRat27NvHnzKCoqsjqiqgAJ5GuOd+nSxWRmZlodQynlhjGGjIwMpk6dytatW2natCkTJkwgKSmJ8PBwq+MFHRHZbozp4u14/YthpVSViAj33nsv//jHP8jIyKBFixYMHTqUVq1aMXfuXAoLC62OqNzQElBK+YSI0K1bNz777DM2bdpEy5YtGT58OK1ateKVV17RMghQWgJKKZ8SEe6++262bNnCRx99ROvWrRkxYgTx8fHMmTOHgoICqyMqF1oCSqlqISLcddddfPrpp3zyySckJCSQkpJCfHw8f/rTn8jPz7c6okJLQCnlB127dmXz5s1s3ryZdu3aMWrUKOLj45k9e7aWgcW0BPzg9OnTbN68mezsbL3+igpqv/vd7/j444/ZsmULHTp0YPTo0bRs2ZJZs2aRl5dndbygpKeI+sHKlSvp27cv4LiWe7NmzYiLiyvzIzY2FrvdbnFipfzj888/Z+rUqWzatIno6GjGjBnDkCFDuOqqq6yOVmNV9BRRLQE/OHv2LDt37iQ7O/s3H8ePH8f1/0BLQgWjL774gqlTp5KRkUGjRo0YM2YMQ4cO1TKoBC2BGqaoqIhjx46VWRDZ2dmcOHFCS0IFja1bt5Kamsr7779Pw4YNGT16NMOGDaNOnTpWR6sxtARqGS0JFYy++uorpk6dSnp6Og0aNGDUqFEMHz6cunX1ajOeaAkEmYqWhN1ud1sS11xzjZaEChjbtm0jNTWVd999l/r165eUQb169ayOFrC0BNRlfF0SsbGxhISEWPgdqWCUmZlJamoqGzduJCoqimeeeYaRI0dqGZTBkhIQke7AHCAEWGiMmVnqcXE+ngjkAwOMMd94Wq6WQPUrKiri6NGjbkvClZaEstL27dtJTU0lLS2NevXqkZKSQkpKClFRUVZHCxh+LwHnRPMHgW44Jpj5GuhjjNnrMiYRGI6jBG4B5hhjbvG0bC0B62lJqEC0Y8cOUlNT2bBhA/Xq1WPkyJGkpKRQv359q6NZzooSuA34H2PMvc77EwCMMc+7jJkPbDbGvOm8fwDoaow56W7ZWgKBr7Cw0OPuJld2u53mzZu7PSahJaG8tXPnTqZNm8b69eupW7cuI0aM4JlnnqFBgwZWR7NMRUvAF0cAy5povvS7/PImo3dbAirwRURE0KZNG9q0aVPm4+5K4v3339eSUFXSuXNn1q1bx65du0hNTWX69OnMmTOnpAwaNmxodcSA54sS8Gaiea8noxeRwcBggObNm1ctmbKcNyVR3u6m9PR0Tp68/H2CloQqS6dOnVi7di27d+9m2rRpzJgxgzlz5jB8+HBGjRpFo0aNrI4YsHR3kApo7koiOztbS0KVac+ePUybNo01a9YQGRnJsGHDGD16NNHR0VZHq3ZWHBOw4zgwfDdwHMeB4ceMMXtcxtyPYx7iSweG/2KMudnTsrUElCcVLYnQ0FC3JdGkSRMtiVpk7969TJs2jdWrVxMZGcnQoUMZM2ZMrS4Dq04RTQT+jOMU0cXGmOcuTTJvjJnnPEV0LtAdxymiA40xHn+7awmoqtKSUAD79u1j+vTprFq1ioiICIYMGcLYsWNp3Lix1dF8Tv9YTKkKKCgocFsSp06dumy8lkTNduDAAaZPn87KlSsJDw/n6aefZuzYscTExFgdzWe0BJTyIS2J2ungwYNMnz6dFStWEB4eTnJyMs8++2ytKAMtAaX8qDIl0aJFC7clYbPpXE/+8u233/Lcc8+xfPlyQkNDeeqppxg3bhxNmjSxOlqlaQkoFUC0JGqGrKwsZsyYwbJly7Db7QwePJhx48YRGxtrdbQK0xJQqgYpKCjgyJEj5ZbE6dOnLxsfFhbmcXeTlkTlHTp0iBkzZrB06VLsdjtPPvkk48aNo2nTplZH85qWgFK1SH5+vtstCS2J6nH48GFmzJjBkiVLsNlsDBo0iPHjx9OsWTOro3mkJaBUEKlMSbjb3RQTE6Ml4SI7O5vnn3+exYsXY7PZSEpKYvz48QF9NQMtAaVUCS0J3zhy5EhJGQD84Q9/YMKECbRo0cLiZL+lJaCU8lp+fr7bYxK5ubmXjQ/2kjh69CgzZ85k0aJFGGMYMGAAEydOJC4uzupoJbQElFI+oyVRtmPHjjFz5kwWLlzIxYsXS8qgZcuWVkfTElBK+U9FSyI8PNxtSVx99dU1qiRycnJ44YUXWLBgAcXFxfTv359JkyYRHx9vWSYtAaVUwMjLy3N7TKK2lMTx48d58cUXmT9/PhcuXODxxx9n0qRJtG7d2u9ZtASUUjVGXl6e2y2JM2fOXDY+0EvixIkTJWVw/vx5+vXrx6RJk8qdT6M6aAkopWqNmloSJ0+e5KWXXmLevHkUFRXRt29fJk+eTEJCQrWv268lICINgNVAHJANPGqM+bGMcYuBB4BcY0wHb5evJaCUcqeiJREREeGxJBxXvveNU6dOMWvWLF577TWKioro06cPkydP5tprr/XZOkrzdwm8CPxgjJkpIuOB+saYcWWMuxP4BVimJaCU8pdAKYnTp0+XlEFBQUFJGbRr185X32oJf5dAyTSRItIExxSSbcsZGwe8oyWglAoUv/zyi9uS+P777y8bX9WSyM3N5eWXX+bVV18lPz+f3r17M2XKFNq3b++z78nfJfCTMSbK5f6Pxpj65YyNw4sSKDXR/I1HjhypdD6llKqK6iqJM2fOMHv2bObOnUteXh69evViypQpdOjg9Xvkcvm8BERkE1DWTAuTgKW+LgFXuiWglApklSkJ11KIjo5m165dZGRkUFBQQM+ePfnjH/9Ix44dK51JdwfhuBxscXExAJe+v0C6DYQMmqn2ZQuEDJrp8tsLFy5QUFBAYWEh+fn5FBYWltwvLCzk/PnzlCUiIoIffviBK664oszH3aloCdgrvIbLpQFPADOdt29XcXk+0alTJ/Lz862OoZRPXdrX7O7WmzH+vg2EDFZmEhEiIyOJjIz8zePFxcUUFRVRVFRUUhA//fQTxcXFlSqAyqhqCcwE1ohIEnAU6AUgItcAC40xic77bwJdgUYikgP8tzFmURXXXa5FixZRXFwcEC+28m4DIYNmqhmZVPC5tDXhD/rHYkopVYtIBXcHBd5FOJRSSvlNQG8JiMgZ4IifV9sI+N7jqMBQk7JCzcqrWauHZq0erllbGGOivf2HAV0CVhCRzIpsSlmpJmWFmpVXs1YPzVo9qpJVdwcppVQQ0xJQSqkgpiXwW3+zOkAF1KSsULPyatbqoVmrR6Wz6jEBpZQKYroloJRSQSzoS0BEGojIhyLyrfO2fjnjokRkrYjsF5F9InJboGZ1jg0RkR0i8o4/M5bK4DGviDQTkU+cz+keERnpx3zdReSAiGSJYz6M0o+LiPzF+fguEbnBX9nK4kXevs6cu0TkCxG5zoqczixus7qMu0lEikWkpz/zlcrgMauIdBWRnc7X6Kf+zuiSw9NroJ6IbBSRfzqzDvS40EsXVArWD+BFYLzz8/HAC+WMWwoMcn4eBkQFalbn46OAlTgu2hewzy3QBLjB+Xkd4CDQ3g/ZQoBDQLzz//OfpdcLJALpgAC3Al9Z+Fx6k/ffcEzsBHCfVXm9yeoy7mPgPaBnoGYFooC9QHPn/cYBnHXipZ8zIBr4AQhzt9yg3xIAeuD4BY/z9qHSA0SkLnAnsAjAGHPOGPOTn/K58pgVQESaAvcDC/0Tq1we8xpjThpjvnF+/n/APiDWD9luBrKMMd8ZY84Bq5x5XfXAMRueMcZ8CUSJ42q5VvCY1xjzhfl1etcvgaZ+zniJN88twHBgHZDrz3CleJP1MWC9MeYogDHGqrzeZDVAHXFceOoqHCVwwd1CtQTgamPMSXD8QgIalzEmHjgDvO7cxbJQRK70Z0gnb7IC/Bl4Frjop1zl8TYvAOK43Pj1wFfVH41Y4JjL/Rx+Wz7ejPGXimZJwrEVYwWPWUUkFngYmOfHXGXx5nlNAOqLyGYR2S4i/f2W7nLeZJ0LtANOALuBkcYYt78HqnoV0RpB3E+M4w07cAMw3BjzlYjMwbF7Y4qPIpaoalYReQDINcZsF5GuPoxW3vqq+txeWs5VON4VphhjfvZFNk+rLONrpU+V82aMv3idRUT+A0cJ3FGticrnTdY/A+OMMcUWXy3Vm6x24EbgbuAKYKuIfGmMOVjd4UrxJuu9wE7gLqAV8KGIfObuZyooSsAY85/lPSYip0Wkifl1YpyyNvVygBxjzKV3qGtxlIDP+SDr7cB/iUgiEAHUFZHlxph+AZoXEQnFUQArjDHrqyNnGXKAZi73m+J491TRMf7iVRYR6YRjN+B9xpizfspWmjdZuwCrnAXQCEgUkQvGmA1+Sfgrb18H3xtj8oA8EdkCXIfj+JU/eZN1IDDTOA4KZInIYeBaYFt5C9XdQb9OjAPlTIxjjDkFHBORS7Om3Y3jQJG/eZN1gjGmqTEmDvg98HF1FYAXPOZ17rtcBOwzxsz2Y7avgTYi0lJEwnA8V2mlxqQB/Z1nCd0K/O+l3VsW8JhXRJoD64HHLXiX6spjVmNMS2NMnPN1uhYYYkEBgHevg7eBfxcRu4hEArfgOHblb95kPYrj9xMicjXQFvjO7VKtOModSB9AQ+Aj4FvnbQPn168B3nMZ1xnIBHYBG3CehRGIWV3Gd8Xas4M85sWxy8I4n9edzo9EP+VLxPFu7hAwyfm1ZCDZ+bkArzof3w10sfi16invQuBHl+cxM1Czlhq7BIvODvI2KzAWxxu/f+HYZRmQWZ0/WxnO1+u/gH6elql/MayUUkFMdwcppVQQ0xJQSqkgpiWglFJBTEtAKaWCmJaAUkoFMS0BpZQKYloCSikVxLQElFIqiP0/e+UItMMVVIcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plotSplay(pc1, pc2):\n",
    "    lcCoords = Sigma * VT\n",
    "    originCoord = lcCoords[0]\n",
    "    for n in range(1,maxTau+1):\n",
    "        plot((originCoord[pc1], lcCoords[n][pc1]),(originCoord[pc2], lcCoords[n][pc2]), \"k\")\n",
    "        axes().set_aspect('equal')\n",
    "\n",
    "plotSplay(1,2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Old stuff."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-1 -1 -1 -1]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-9-04e211d9cff8>:16: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n",
      "  axes().set_aspect('equal')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "J = [[taus[n]**m for m in range(maxTau)] for n in range(maxTau)]\n",
    "lowerCorner = array([-1 for m in range(maxTau)])\n",
    "print(lowerCorner)\n",
    "def lowerCornerNbr(n):\n",
    "    nbr = copy(lowerCorner)\n",
    "    nbr[n] = +1\n",
    "    return nbr\n",
    "\n",
    "U, Sigma, VT = svd(J)\n",
    "\n",
    "def plotSplay(pc1, pc2):\n",
    "    lcCoords = Sigma * dot(VT, lowerCorner)\n",
    "    for n in range(maxTau):\n",
    "        nbCoords = Sigma * dot(VT, lowerCornerNbr(n))\n",
    "        plot((lcCoords[pc1], nbCoords[pc1]),(lcCoords[pc2], nbCoords[pc2]), \"k\")\n",
    "        axes().set_aspect('equal')\n",
    "\n",
    "plotSplay(0,1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Eventually we want all cube edges. Can take all pairs, and omit ones with length that isn't (close to) two. \n",
    "* I'm still taking the wrong SVD coordinates.\n",
    "* I want the thing to stop looking like a brick. Probably taking T larger than 1/2 will fix this.\n",
    "* Probably we should highlight the vectors from lower left corner, illustrating the skew.\n",
    "\n",
    "Katherine tells me singular values times U are coordinates!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ParameterCorners = array(meshgrid([-1,1],[-1,1],[-1,1],[-1,1])).T.reshape(-1,4)\n",
    "nCorners = len(ParameterCorners)\n",
    "DataCorners = [Sigma * dot(VT, pCorner) for pCorner in ParameterCorners]\n",
    "DataEdges = array([(DataCorners[m], DataCorners[n]) for m in range(nCorners) for n in range(nCorners)\n",
    "                   if norm(ParameterCorners[n]-ParameterCorners[m])==2])\n",
    "def plotEdges(pc1,pc2):\n",
    "    for edge in DataEdges:\n",
    "        plot(edge[:,pc1],edge[:,pc2],\"k\")\n",
    "\n",
    "plotEdges(0,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotEdges(0,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotEdges(1,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotEdges(0,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "VT= [[-0.99330041 -0.01418365 -0.11466247  0.00237356]\n",
      " [ 0.00931008 -0.98631178  0.03803878 -0.16017319]\n",
      " [-0.11493369  0.05297705  0.98705796 -0.09848992]\n",
      " [ 0.00760663  0.15550349 -0.10546163 -0.9821602 ]]\n",
      "Sigma= [2.01341073 0.68662512 0.14355645 0.03300002]\n",
      "VT.lowerCorner =  [ 1.11977298  1.09913611 -0.82661139  0.9245117 ]\n",
      "Coords ?= [ 2.25456293  0.75469446 -0.1186654   0.0305089 ]\n"
     ]
    }
   ],
   "source": [
    "print(\"VT=\",VT)\n",
    "print(\"Sigma=\", Sigma)\n",
    "print(\"VT.lowerCorner = \",\n",
    "    dot(VT, lowerCorner))\n",
    "print(\"Coords ?=\",Sigma * dot(VT, lowerCorner))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here I use the Python polynomial class to find the maximum values of the various derivatives in the intervals. Before, I refused any function y(t) that had derivatives bigger than $n! R^{-n}$. Now I want $y(t)$ to just have a bounded Taylor series, so it can have larger derivatives than $n!$. Knowing the maximum possible derivatives for our particular $y(t)$ could give us bounds for the errors in the interpolation plot?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.9108351846259732\n",
      "1 0.9968320457030341\n",
      "2 0.8812446738259447\n",
      "3 0.2693035655487521\n",
      "4 0.010928833216877543\n",
      "maxAll =  0.9968320457030341\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.9968320457030341"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def PowerSeriesOK(powerSeries,R=2,verbose=False):\n",
    "    \"\"\"\n",
    "    Returns max of R^n (nth derivative)/n!\n",
    "    If maxAll is <1, OK!\n",
    "    \"\"\"\n",
    "    deriv = powerSeries[:]\n",
    "    maxAll = 0;\n",
    "    for n in range(len(powerSeries)):\n",
    "        dderiv = polyder(deriv)\n",
    "        croots = polyroots(dderiv)\n",
    "        roots = [-1]+[real(croot) for croot in croots if abs(imag(croot))<0.001 and abs(croot)<1]+[1]\n",
    "        max_n = R**n*max(abs(polyval(roots,deriv)))/math.factorial(n)\n",
    "        if verbose: print(n,max_n)\n",
    "        maxAll = max(maxAll,max_n)\n",
    "        if verbose: \n",
    "            plot(times,R**n*polyval(times,deriv)/math.factorial(n))\n",
    "            legend(arange(len(powerSeries)))\n",
    "        deriv = dderiv\n",
    "    if verbose: print('maxAll = ', maxAll)\n",
    "    return maxAll   \n",
    "\n",
    "def PowerSeries(yDegree,R=2,seed=None):\n",
    "    \"\"\"\n",
    "    Gives polynomial coefficients a[n] of degree maxTerms of function y(t) \n",
    "    which has all derivatives D[y,{t,m}] < 1/R^nm in the interval (-1 < t < 1)\n",
    "    \"\"\"\n",
    "    if(seed is not None):\n",
    "        random.seed(seed)\n",
    "    Rn = [R**(-n) for n in range(yDegree+1)]\n",
    "    a_is_good = False\n",
    "    while not a_is_good:\n",
    "        a = random.uniform(-1,1,size=yDegree+1)*Rn\n",
    "        a_is_good = (PowerSeriesOK(a,R)<1)\n",
    "    return a\n",
    "\n",
    "times = linspace(-1,1,2001)\n",
    "yPow = PowerSeries(yDegree,R=R,seed=PowerSeriesSeed)\n",
    "PowerSeriesOK(yPow, R=R, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 3 1 2]\n",
      "[-0.8999640491297001, 0.821432181723202, -0.318290900305254, 0.5021416143360649]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc3f0514df0>]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "lam = 0.4 # Controls minimum spacing between points\n",
    "random.seed(tauSeed)\n",
    "tausUnshuffled = lam * linspace(-1+1/(2*maxTau),1-1/(2*maxTau),maxTau) \\\n",
    "    + (1-lam)*sort(random.uniform(-1,1,size=maxTau))\n",
    "random.seed(shuffleSeed)\n",
    "Shuffle = arange(maxTau)\n",
    "shuffle(Shuffle)\n",
    "print(Shuffle)\n",
    "taus = [tausUnshuffled[n] for n in Shuffle]\n",
    "print(taus)\n",
    "yOftau = polyval(taus,yPow)\n",
    "plot(taus, yOftau, \"ro\");\n",
    "yOft = polyval(times,yPow)\n",
    "plot(times,yOft)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([-0.01865618,  0.96793143, -0.13890698, -0.22558823, -0.01092883])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def poly(degree,times):\n",
    "    return polyval(times, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree))\n",
    "plot(times, yOft, \"k-\", linewidth=3)\n",
    "plot(times, poly(4,times))\n",
    "plot(times, poly(3,times))\n",
    "plot(times, poly(2,times))\n",
    "plot(times, poly(1,times))\n",
    "plot(taus, yOftau, \"ro\")\n",
    "yPow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fc3d82c5ca0>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def poly(degree,times):\n",
    "    return polyval(times, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree))\n",
    "\n",
    "plot(times,yOft,\"k-\")\n",
    "plot(times, poly(1,times))\n",
    "plot(times, poly(2,times))\n",
    "plot(times, poly(3,times))\n",
    "#plot(times, poly(4,times))\n",
    "plot(taus, yOftau, \"ro\");\n",
    "plot(times,yOft,\"k-\")\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.1\n",
    "#ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "xticks(taus, tauLabels, fontsize=16);\n",
    "#yticks([])\n",
    "legend([r\"$y(\\theta)$\", \"Linear\",\"Quad\",\"Cubic\"], fontsize=16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.00506612  0.18666708 -0.12316018  0.01368522  0.01561636]\n",
      "[(1, array([-0.0781701 ,  0.20471961])), (2, array([ 0.00682811,  0.19569021, -0.11497751])), (3, array([ 0.00322099,  0.18474062, -0.10889425,  0.01532991]))]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n",
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd2605a3310>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(yPow)\n",
    "print([(degree, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree)) for degree in range(1,4)])\n",
    "array(yOftau)-poly(4,taus)\n",
    "plot(taus, yOftau, \"ro\")\n",
    "plot(times, poly(4,times), 'b')\n",
    "plot(times, yOft, 'r')\n",
    "plot(times, polyval(times, yPow), 'k')\n",
    "figure()\n",
    "plot(times, yOft - poly(3,times))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def polyRange(degree,R,times):\n",
    "    return R**(-degree)*polyval(times,polyfromroots(taus[0:degree+1]))\n",
    "\n",
    "colors = [\"b\",\"orange\",\"g\",\"r\"]\n",
    "plot(times,yOft,\"k-\",linewidth=3)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    polrange = polyRange(degree,R,times)\n",
    "    fill_between(times,pol+polrange,pol-polrange,alpha=0.1,color=colors[degree-1])\n",
    "    plot(times,pol+polrange,color=colors[degree-1],linewidth=0.2)\n",
    "    plot(times,pol-polrange,color=colors[degree-1],linewidth=0.2)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.4\n",
    "ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "plotLabels = [r\"$y(t)$\", \"Linear\",\"Quad\",\"Cubic\",\"Quartic\"][:DegreeMax+1]\n",
    "xticks(taus[:DegreeMax+1], tauLabels[:DegreeMax+1], fontsize=16);\n",
    "# yticks([])\n",
    "legend(plotLabels, fontsize=16)\n",
    "xlabel(\"time\", fontsize=16)\n",
    "ylabel(r\"$y(t)$\", fontsize=16);\n",
    "savefig(\"InterpolationFigure.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here I'm generating the cross section of the model manifold curlyP and the bounds on $\\mathcal{Y}$ for times $y_2$ and $y_3$, given measurements at $y_0$ and $y_1$. This version did the intersection of curlyP with the space of bounded derivatives, which is now unnecessary.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd2784d50a0>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def yOftau2(y2):\n",
    "    return append(yOftau[0:2],[y2])\n",
    "\n",
    "def yOftau2Pow(y2):\n",
    "    return polyfit(taus[0:3],yOftau2(y2),2)\n",
    "\n",
    "PowerSeriesOK(yOftau2Pow(yOftau[2]),R=R,verbose=False)\n",
    "\n",
    "DeltaY2Range = polyRange(1,R,taus[2])\n",
    "\n",
    "dY100, maxAll100 = transpose([[yOftau[2]+DeltaY,PowerSeriesOK(yOftau2Pow(yOftau[2]+DeltaY),R=R)] \n",
    "                        for DeltaY in linspace(-DeltaY2Range, DeltaY2Range,10)])\n",
    "dY10, maxAll10 = transpose([[yOftau[2]+DeltaY,PowerSeriesOK(yOftau2Pow(yOftau[2]+DeltaY),R=R)] \n",
    "                        for DeltaY in linspace(-DeltaY2Range, DeltaY2Range,100)])\n",
    "plot(dY10, maxAll10)\n",
    "plot(dY100, maxAll100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "min deriv at y2 =  -0.14333048620989625\n"
     ]
    }
   ],
   "source": [
    "def boundaryZero2(y2):\n",
    "    return PowerSeriesOK(yOftau2Pow(y2),R=R)-1\n",
    "besty2 = minimize_scalar(boundaryZero2, bracket=(yOftau[2]-DeltaY2Range,yOftau[2]+DeltaY2Range)).x\n",
    "print(\"min deriv at y2 = \",besty2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y2Range = -0.2634637056917766 -0.029570443720019053\n"
     ]
    }
   ],
   "source": [
    "def yOftau23(y2,y3):\n",
    "    return append(yOftau[0:2],[y2,y3])\n",
    "\n",
    "def yOftau23Pow(y2,y3):\n",
    "    return polyfit(taus[0:4],yOftau23(y2,y3),3)\n",
    "\n",
    "def boundaryZero23(y2,y3):\n",
    "    return PowerSeriesOK(yOftau23Pow(y2,y3),R=R)-1\n",
    "\n",
    "DeltaY3Range = abs(polyRange(2,R,taus[3]))\n",
    "\n",
    "def besty3(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    minY3message = minimize_scalar(boundaryZero3,bracket=(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range))\n",
    "    return minY3message.x\n",
    "\n",
    "def besty3ToZero(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    minY3message = minimize_scalar(boundaryZero3,bracket=(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range))\n",
    "    return minY3message.fun\n",
    "\n",
    "def y2minmax():\n",
    "    y2min = root_scalar(besty3ToZero, bracket=(besty2-DeltaY2Range, besty2)).root\n",
    "    y2max = root_scalar(besty3ToZero, bracket=(besty2, besty2+DeltaY2Range)).root\n",
    "    return y2min, y2max\n",
    "\n",
    "y2min, y2max = y2minmax()\n",
    "if y2min > y2max:\n",
    "    temp = y2min\n",
    "    y2min = y2max\n",
    "    y2max = temp\n",
    "\n",
    "#y3s = linspace(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range, 101)\n",
    "#bz23s = [boundaryZero23(yOftau[2],y3) for y3 in y3s]\n",
    "#plot(y3s, bz23s)\n",
    "#print(besty3(yOftau[2]))\n",
    "\n",
    "def y3minmax(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    y3Best = besty3(y2)\n",
    "    if y3Best is None:\n",
    "        return None\n",
    "    y3min =  root_scalar(boundaryZero3, bracket = (y3Best - DeltaY3Range, y3Best)).root\n",
    "    y3max =  root_scalar(boundaryZero3, bracket = (y3Best, y3Best + DeltaY3Range)).root\n",
    "    return y3min, y3max\n",
    "\n",
    "#y3s = linspace(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range, 101)\n",
    "#bz23s = [boundaryZero23(yOftau[2]+DeltaY3Range,y3) for y3 in y3s]\n",
    "#plot(y3s, bz23s)\n",
    "#print(besty3(yOftau[2]+DeltaY3Range))\n",
    "\n",
    "#y2NearMin = linspace(y2min-0.01, y2min+0.01, 10)\n",
    "\n",
    "#y2NearMax = linspace(y2max-0.01, y2max+0.01, 10)\n",
    "\n",
    "print(\"y2Range =\", y2min, y2max)\n",
    "\n",
    "\n",
    "#print(\"y2NearMax\")\n",
    "#[(y2, besty3ToZero(y2)) for y2 in y2NearMax]\n",
    "\n",
    "eps = 0.001\n",
    "y2s = linspace(y2min+eps, y2max-eps,100)\n",
    "y3mins, y3maxes = transpose([y3minmax(y2) for y2 in y2s])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also include the range of allowed predictions at $y_3$ given another measurement (cross section) at $y_2$ on the plots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fill_between(y2s, y3mins, y3maxes, alpha=0.2)\n",
    "plot(y2s, y3mins, \"b\")\n",
    "plot(y2s, y3maxes, \"b\")\n",
    "plot([yOftau[2], yOftau[2]],y3minmax(yOftau[2]),\"k-\",linewidth=3)\n",
    "plot([yOftau[2]], [yOftau[3]], \"ro\")\n",
    "#xticks([yOftau[2]], [r\"$y(t_2)$\"], fontsize=16);\n",
    "#yticks([yOftau[3]], [r\"$y(t_3)$\"], fontsize=16);\n",
    "xlabel(r\"allowed $y(t_2)$\", fontsize=16);\n",
    "ylabel(r\"allowed $y(t_3)$\", fontsize=16);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The key insight is that the boundary is a polygon, whose corners are given by picking all but two of the Taylor series coefficients equal to $\\pm R^{-n} = \\pm 1$, and doing a fit of $y_0$ and $y_1$ using the remaining two. Clever use of convex hulls allows us to sort out the upper and lower boundaries."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "taus = { -0.8999640491297001 , 0.821432181723202 , -0.318290900305254 , 0.5021416143360649 }\n",
      "ys = { -0.26241038791886273 , 0.08999318029017404 , -0.06710657173097592 , 0.07047063677749803 }\n"
     ]
    }
   ],
   "source": [
    "print(\"taus = {\",taus[0],\",\", taus[1],\",\", taus[2],\",\", taus[3],\"}\")\n",
    "print(\"ys = {\",yOftau[0],\",\", yOftau[1],\",\", yOftau[2],\",\", yOftau[3],\"}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "VertexChoices = [n for n in permutations(range(4)) if n[0]<n[1] and n[2]<n[3]]\n",
    "SignChoices = [(-1,-1),(-1,1),(1,-1),(1,1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def Corner(n,s,R):\n",
    "    \"\"\"\n",
    "    Solves yn = sum(theta_alpha tn^alpha) with y0 and y1, fixing theta_n1 = s1/R^n1 and theta_n2 = s2/R^n2\n",
    "    \\btheta = M^(-1) v\n",
    "    \"\"\"\n",
    "    M = array([[taus[0]**n[2], taus[0]**n[3]],\n",
    "               [taus[1]**n[2], taus[1]**n[3]]])\n",
    "    Minv = inv(M)\n",
    "    V = array([yOftau[0] - (s[0]/R**n[0])*taus[0]**n[0] - (s[1]/R**n[1])*taus[0]**n[1],\n",
    "               yOftau[1] - (s[0]/R**n[0])*taus[1]**n[0] - (s[1]/R**n[1])*taus[1]**n[1]])\n",
    "    theta2,theta3 = dot(Minv, V)\n",
    "    if abs(theta2)>1/R**n[2] or abs(theta3)>1/R**n[3]:\n",
    "        return None\n",
    "    y2 = (s[0]/R**n[0])*taus[2]**n[0] + (s[1]/R**n[1])*taus[2]**n[1] + theta2 * taus[2]**n[2]+ theta3 * taus[2]**n[3]\n",
    "    y3 = (s[0]/R**n[0])*taus[3]**n[0] + (s[1]/R**n[1])*taus[3]**n[1] + theta2 * taus[3]**n[2]+ theta3 * taus[3]**n[3]\n",
    "    return y2, y3\n",
    "Corner(VertexChoices[0], SignChoices[0],R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Corner([0,2,1,3],[1,-1],R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(-0.010477932085226252, 0.16025307193673588),\n",
       " (0.05529011569742963, 0.1128427630144046),\n",
       " (-0.34195108904092353, -0.06358648447561535),\n",
       " (-0.27618304125826765, -0.11099679339794669)]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "corners = [Corner(n,s,R) for n in VertexChoices for s in SignChoices if Corner(n,s,R) is not None]\n",
    "corners"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd26065b4c0>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "y2Corners, y3Corners = transpose(corners)\n",
    "plot(y2Corners, y3Corners, \"ko\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "hull = ConvexHull(corners)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2, 3, 1, 0], dtype=int32)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hull.vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "y2Corners, y3Corners = transpose([corners[vert] for vert in hull.vertices])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(-0.34195108904092353, -0.06358648447561535),\n",
       " (-0.27618304125826765, -0.11099679339794669),\n",
       " (0.05529011569742963, 0.1128427630144046),\n",
       " (-0.010477932085226252, 0.16025307193673588)]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[corners[vert] for vert in hull.vertices]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.03018985539456598 0.12201248046635732\n"
     ]
    }
   ],
   "source": [
    "minCorner = argmin(y2Corners)\n",
    "maxCorner = argmax(y2Corners)\n",
    "y2MinCorner = min(y2Corners)\n",
    "y2MaxCorner = max(y2Corners)\n",
    "y2Bottom = y2Corners[minCorner:maxCorner+1]\n",
    "y3Bottom = y3Corners[minCorner:maxCorner+1]\n",
    "y2Top = concatenate((flip(y2Corners[:minCorner+1]),flip(y2Corners[maxCorner:])))\n",
    "y3Top = concatenate((flip(y3Corners[:minCorner+1]),flip(y3Corners[maxCorner:])))\n",
    "\n",
    "y2points = linspace(y2MinCorner, y2MaxCorner,1000)\n",
    "bottom = interp(y2points, y2Bottom, y3Bottom)\n",
    "top = interp(y2points, y2Top, y3Top)\n",
    "y3RedMin = interp(yOftau[2], y2Bottom, y3Bottom)\n",
    "y3RedMax = interp(yOftau[2], y2Top, y3Top)\n",
    "print(y3RedMin,y3RedMax)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Somewhere here we want to include the sum of all the higher order Taylor series coefficients. I'm not sure this bound (derivative interpolation bound) is useful."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-36-d5928e493d3b>:40: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n",
      "  axes().set_aspect(\"equal\")\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Weak bound\n",
    "def y3Fit(y2): \n",
    "    return polyval(taus[3], polyfit([taus[0], taus[1], taus[2]], [yOftau[0], yOftau[1], y2], 2))\n",
    "\n",
    "y2PointsWeakBound = linspace(-0.4,0.1,10)\n",
    "y3BottomWeakBound = [y3Fit(y2)-polyRange(2,R,taus[3]) for y2 in y2PointsWeakBound]\n",
    "\n",
    "y3OrangeMin = y3Fit(yOftau[2])-polyRange(2,R,taus[3])\n",
    "y3OrangeMax = y3Fit(yOftau[2])+polyRange(2,R,taus[3])\n",
    "y3TopWeakBound = [y3Fit(y2)+polyRange(2,R,taus[3]) for y2 in y2PointsWeakBound]\n",
    "fill_between(y2PointsWeakBound, y3BottomWeakBound, y3TopWeakBound, color=\"orange\", alpha=0.05)\n",
    "plot(y2PointsWeakBound, y3BottomWeakBound, color=\"orange\")\n",
    "plot(y2PointsWeakBound, y3TopWeakBound, color=\"orange\")\n",
    "\n",
    "# Rigorous hyperparallelepiped (parallelotope)\n",
    "plot(y2Bottom,y3Bottom,\"r\")\n",
    "plot(y2Top,y3Top,\"r\")\n",
    "fill_between(y2points, bottom, top, color=\"r\", alpha=0.1)\n",
    "\n",
    "# Actual model manifold of P4_2 of quartic polynomials\n",
    "fill_between(y2s, y3mins, y3maxes, color=\"k\", alpha=0.2)\n",
    "plot(y2s, y3mins, \"k\")\n",
    "plot(y2s, y3maxes, \"k\")\n",
    "\n",
    "# Range of y3 allowed by the two bounds\n",
    "plot([yOftau[2], yOftau[2]],[y3OrangeMin,y3OrangeMax], color='orange',linewidth=3)\n",
    "plot([yOftau[2], yOftau[2]],[y3RedMin,y3RedMax],\"r\",linewidth=3)\n",
    "plot([yOftau[2], yOftau[2]],y3minmax(yOftau[2]),\"b-\",linewidth=3)\n",
    "\n",
    "# Actual point (y2,y3) for curve\n",
    "plot([yOftau[2]], [yOftau[3]], \"ro\")\n",
    "#xticks([yOftau[2]], [r\"$y(t_2)$\"], fontsize=16);\n",
    "#yticks([yOftau[3]], [r\"$y(t_3)$\"], fontsize=16);\n",
    "#xticks([])\n",
    "#yticks([])\n",
    "xlim(-0.35,0.06)\n",
    "ylim(-0.12,0.17)\n",
    "xlabel(r\"allowed $y(t_2)$\", fontsize=16);\n",
    "ylabel(r\"allowed $y(t_3)$\", fontsize=16);\n",
    "axes().set_aspect(\"equal\")\n",
    "savefig(\"ModelManifoldCrossSection.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Redoing the interpolation plot to include the various bounds on $y_3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEUCAYAAAA7l80JAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAB0OUlEQVR4nO2dd3hUVfrHP2f6pDdIIEDoXXoHAXuva1nLz7WXtaxdV0XA3sGyrq6uuq59XbuuiCgovYRO6CSQ3vv0e35/nISakELKJDmf55knmTu3nDtz5zvvfc9bhJQSjUaj0bR9TK09AI1Go9E0DVrQNRqNpp2gBV2j0WjaCVrQNRqNpp2gBV2j0WjaCVrQNRqNpp1gaa0Dx8XFyZ49e7bW4TWaBiElVFaqv1KCyQQOBwihHq2NlOD3g8ejngsBNpt6aNoXa9asyZdSdqrptVYT9J49e7J69erWOrxGc1SkhIoKWLdOCaXZDEOGgNMZHAJeF4YB+/ZBVpb68YmOhsGD1Xlo2i5Ll8LkySKtttdbTdA1mmDE44E1a8DnUxb4iBFgaYPfEpMJkpLUQ0ooLITff1fLO3WCAQPU/5q2g5QH7sBqow1eqhpN02IYsGUL5OcrkRs+HOz21h5V0yEExMaqh5SQnQ0LFyprffhwiIxsG3cdHZ38fIiIOPo6WtA1HRa3G1atUtZ4nz7q0d6FTQjo0kU9AgH1Q1ZeDgkJ2moPdrZsgZEjj76OFnRNh0JKyMtTXw4h1Beko04cms1w3HGHWu0hITB2rPa1BxuGoR51/eBqQdd0CKRUE4QpKWqCcPz49m+N15eDrfaKCli0SP3IjRvXcX/sgo2UFOjdu+71tKBr2jVSQno6bN8OcXEwaZIW8qMRGqreI68XlixRlvqECVrYW5v8fCXogcDR1wtqQS8tLSU3Nxefz9faQ9HUgtVqpXPnzkTUNVvTCuTlwfr1EB+vhbyh2GwwceIBYbda1XPtiml53G7laqnP9Ru0gl5aWkpOTg6JiYk4nU6E/jYGHVJKXC4XGRkZAEEj6hUVsHy5igiYPFkL+bFQLewVFfDrryrkcdgw/Z62JMnJ6j2vD0Er6Lm5uSQmJhISEtLaQ9HUghCCkJAQEhMTyczMbHVBDwSUkAcCyk2grcmmIzQUpkyBnBz4+Wd1+9+7txb25kZKdZdU3zDaoBV0n8+H0+ls7WFo6oHT6WxVt5iUsGMHpKbCqFEQFtZqQ2n3xMdD586wezcsWKCs99DQ1h5V+yUnR03i15egjjrVbpa2QWt+TiUlymI0DJg6VYt5SyCEitmfOBFWr1YP3cmyedi2Dfr1q//6QWuhazRHQ0qVou92Kz+5TohpecxmFf5ZWKh+VIcOVaGPmqahvrHnB6O/Bpo2R0EB/PSTym4cM0aLeWsTE6P86xkZsHhx3aF1mvqxeTP07duwbbSFrmkzSKlS9f1+5V7RHrngQQhloZeWwvz5qqhZQkJrj6ptk5/fcEHXto2mTVBaCvPmQWKimvjUYh6cRETAtGmqdO/y5dq33lhcLuXSauh1rgU9SLn99ts555xzjlheWlrKrFmzSElJ2b9szpw5DBs2DMMwWnKILYKUqu7KunVKKGJjW3tEmroQQtWISUqCH3+EsrLWHlHbY80adZfTULSgByG7du3izTffZObMmUe8tnr1ambPnn1ImODNN99Mbm4u//rXv1pymM2O3w+//KIslXHjtFXe1oiOVj/Ca9bA1q3aWq8v1bHnjSm3oAU9CJk7dy7Dhw9nzJgxR7y2du1a7HY7gwcP3r/M6XRy1VVX8cILL7TkMJuV6gSWMWOUpadpm5hMKsnLMFQ1Rz1hWjf79jV+/qFNCboQIugeDeGUU05h4sSJRyzfuHEjVquVjz76CI/HwwcffMDll19+xHqDBg3i3nvvxePxYLVaEUJw0UUXAfDHP/6RLVu2sHTp0sa9uUGClGp2f9cuZd21p0YTHZnevVX6+rx5aj5EUzu7d0OvXo3btk0JeltnypQpJCcn4zmoj5SUkj//+c9MmjSJyy+/nOXLl1NcXMzxxx9/xPbvv/8+vXv35pxzzmHZsmUsW7aMF198EYARI0YQERHBjz/+2GLn09QEAvDbb8rFoic+2x+hoXDCCSoRadeu1h5NcOL3K6Omsde+DltsQSZPnozX62Xt2rVMmDABUCK9fPlykpOTAVi+fDlCCIbVUI1n+PDhpKenc/vtt+/fvhqTycSwYcNYvnx5859IM1BersR87FgID2/t0WiaCyFU5cutW1UI6pgx+of7YNaurX8hrprQFnoLMmHCBMxm837RLS4u5v777+e2227juOOOA9hf5MpWw4zI5s2b8Xq9jBo1qsb9d+rUiczMzOY7gWYiI0OFuE2frsW8ozBwoKrcOH++sko1yjIvK1NdoxqLFvQWJCwsjOHDh+8X9IcffhiTycTs2bP3r+N2u7HX4jhOTk5GCMGIWuKZnE4nLperycfdnGzZoiaBdPp+xyMhQZUO+PFHdYfW0cnNVZFBx3LH0qa+QlLKoHs0lMmTJ+93sbzxxhs8//zzh5SdjY2NpaioqMZt165dS58+fWotU1tYWEhcXFyDx9QaSHkg8WTECH3b3VGx2+HEE2HZMtUisCOzdatq1H0stClBbw9MmTKFtLQ0rrrqKiZPnsyVV155yOsDBw7E5/ORnp5+xLZbtmw5JFzxcPbs2cOAY70iWoBAQJVeTUhQVfs0HRuTSdWC2b1btQrsiAQC6nGsd6la0FuYyZMnA7B161Zee+21I16fOnUqACtXrjzitaioKNavX8+8efNYvnw5BQUF+18rLi5m+/bt+7cPVrxe+N//VBSLrvWhqUYIGD1apbwnJ3e8JKRNm9S8wrGiBb2FCQsLw2azcdttt9UYydKzZ0/GjRvHt99+e8Rrjz32GPHx8Zx//vlMnDjxkPT/77//HpvNxgUXXNCs4z8WysrUJNj06cc28aNpvwwYoCbGlyzpWKJeWNiwRha1oQW9hXnssceIiYk5ZCL0cG655Ra++OILKisrD1k+dOhQVqxYgcvlQkrJlClT9r/2wQcfcPHFFxMbpMVO8vKUn/SEE8Cig2U1R6F7d/X49deOIeqlpeB0Ns08khb0FqCyspJly5bx3HPP8fLLL/P6668TGRlZ6/r/93//R2JiIq+//nq99r9u3Tp+/fXXGmu/BAPp6Sr78/jjdSSLpn7Ex8PgwSoCpr2XC1i7VhUzawr016sF+Pnnn5k0aRKvvPIKL7/8cp1uEbPZzDvvvFPvBtnZ2dm8++679G1o8eQWYOdOJejjx+tIFk3DiIpSbe7+9z8199IekVL9YDVVQ3N989sCnHvuuQ0OcZwwYcIR2aC1cfrppzdmWM3Otm3Kb96YMqAaDYDDoeZcfvoJTjpJuSbaE1u3Nr5uS01oC13TLGzZAhUVqouNRnMsWCxq7mXBAjhsWqnNk5PTtNFeWtA1Tc6mTeDzKR+oRtMUmM0qAenXX9tPVqnLpeaUmtIVqQVd06Rs2KD8gm0gv0nTxjCZlKX+++/towtSo7oS1eG61YKuaTLWr1eWVL9+rT0STXvFZFI+9SVLoKSktUfTeKRUd7EN7UpkKl6B3YK11tePdWAaDagoBLNZp/Jrmh8hVPOTZcvarvtl1y7o0aOBG3kLwe/GbKLWmBgt6JpjprrAYxBGTWraKULA1Kmqhn5bnChNT4euXRu2jShORtpiQFCr110LuuaYcLnU7aO11ptAjaZ5qHa//PoruN2tPZr6U1mpIncaMhkqitcjLdFgOnpPRi3omkbjdqvmvw5Ha49E01ExmZT75eeflU+6LbB6NQwf3oANfKXgLQCTFcxH/7JpQdc0CrdbZbi1t0QPTdvDYlGiPm9e8Hc/klKNsSF3tKJwJdLWCax1t/PSgt6CvPfeewgh2LlzZ42vX3311fTs2bNlB9UIvF51UWox1wQLVqvyqc+bF9y1X3bsgIZ8xUXJJqQ1CsxWEHXLtRb0IGLGjBl8+eWXrT2Mo+LzKetcl7/VBBs2m6oZ9MsvwVulMTMTunSp58r+cvDkgskG5vpZT7qWSxDRJ4hj/nw+H0JYqKwUupGzJmgJC1MZyr//rqp7BlNBuIqKhk2GisIVSHtnsITW+xjaQg8iDne5pKamIoTgzTff5NFHH6VLly5ERUVxzjnn1Nii7q233mL48OE4HA7i4uK47rrrKCwsPGSd1157jYkTJxITE0NUVBQTJkzg+++/P2Sd6uO+/vrr3H///XTt2hW73U56ejFhYc1y6hpNkxEbC926wapVrT2SQ1mzpv6ToaJkM9ISAcICov6lGNuchX7nnbBuXeuOYcQImDu35Y739NNPM2nSJN555x1yc3O55557uOKKK1i0aNH+dR588EFefPFF7rjjDp5//nkyMjJ45JFH2LRpE0uXLsVcVZ8zNTWV66+/np49e+L3+/n22285++yz+eGHHzjjjDMOOe6TTz7J2LFjefPNf1BWFiAuzhFUFo9GUxtdu4LHo0pR1NAYrMVp0GSorww8OWCLBUvDfJttTtA7IklJSXz00Uf7n+fl5XHfffeRmZlJ165dSU1N5fnnn2fmzJk8+uij+9fr378/U6ZM4dtvv+X8888H4IUXXtj/umEYnHTSSWzfvp033njjCEGPj4/niy++pKxMEBqqm1N0eAw/wpUO7myQBiBBBgADjAAIqpZXIQQgsC8+ef8iz7TFIGzI0N5gb97uWr16QUqKajzdv3+zHqpOUlLqXyZXFC5H2hPA2vDb4TYn6C1pGQcLZ5111iHPj6tqb7J37166du3K/PnzMQyDK664Av9BcVvjx48nIiKC3377bb+gr1mzhpkzZ7Jq1Sry8vL212kfUEM1rfPOO5+KCoHTqcW8QyENRMUe8OSB9IHhA8MFhh9piwVzhLogqmceq+/ahOmgJwCy6nHQEkskSD+icAUEXAcm/ExWsMciwwaBqYm6PQCDBqmOQFlZDZiMbAZycqA+7Q1E0RqkNQ7MtnpFtRxOmxP0jkhMTMwhz+12lS3mrkqPy83NBai1Y1FBQQEA+/bt46STTmLw4MG8+uqr9OjRA4vFwowZMw5pOF1NXFwXrFbdA7TdY/gRpZvBXwYBDwRcSHsMWMKVHguU4ApL1eMY/G5VsdTSFq2se8MH0q8y1HyliIz/KoG3hIIjARk+6JhnNkeMgMWL1YRpa0zol5WB3V6P03Dngr8SrJF1JhDVhv6qtgOqG0P/9NNPRNfQOrz69R9//JGSkhI+++wzunXrtv/1w5tRVyOEaHA1OE0bwZOHKN8Jhhv8LqQ9XgmJFWU1mxpnITYIYT6s91oE0tEFDK96uPMRJZ+BJQIcnZGRIxt1qygETJ6sSgScdlrLGyjJyTBmTB0rSYkoXot0JNQrgag2tKC3A0455RRMJhN79+7llFNOqXW9auG2HjQzs337dpYsWXKIwFenUGvLvJ3hykJU7IKAG4QZaY8DGQaOFhLw+iBMyjo1O8AagQztplwz3lJExmdgjUSG9YWwhtVoNplUGOOCBXDqqS0XzmgYajK0rp6homCJ+jGzOI7pc9Bf2Vbgxx9/JOGwvlORkZGN3l+fPn144IEHuO2229i2bRvTpk3D4XCwb98+5s+fz/XXX88JJ5zAySefjMVi4aqrruKee+4hKyuLmTNn0qNHDwxDTWYFAgeqJ2raAd4iRFkK+CuRwoa0Rx+4pTe1gdsvYQZLGFjCkM54CFRCRRqiaB3Y45Cxk5W/uR7YbCripSVj1DdtqseEbGUaYFJCXkfxrbrQgt4K3H777UcsGzJkCGPqvC+rnaeeeopBgwbxt7/9jb/97W8IIejevTsnnXQS/ao6TgwZMoQPP/yQRx99lHPPPZc+ffrwzDPP8OOPP7Jw4UKkVP6+0PrnMWiCESkRJRvBm6+e2jopf3hbEfHaEGZ1HuHhSMMD3gpE5hdgCUfGTa2XqyI6WoU0rl/f/M3LpYSCgjoavgTciLLtKoHoGFwt1YiGdqNvKsaMGSNXr15d6+spKSkMGjSoBUfUsakW85CQxkW0bN2aQu/e+vNqVXyliJIN4K9QdbNNdjDbGz3B1lQ4fuy5/3/36alNu3MZAF85onwrmBzIuClgi6lzs82bISam/qGEjSE3V9U9P1pvXVP2PAxHFzUJbKrbvg74oXOPnlsq3HJITa9rC10DqBrNdrsOT2yTuDIR5TtA+pG2zsqlYgltUIZhm0WYwRaJjB4H/jJEzi9gtiM7n3TUpJwhQ2DpUiXqx+DtPCpbtsC4cbW/LgpXYdg7K5dRPcS8Puivrwa3W/kTdZOKtoUo247I/RXKdyKt0WpSzRoO1oiOIeYHI4SaRI0ZgwxJQmR9jchdAEbt9XQnTlThjM1RndFfFYlZq4FUmQ6GR4WB1rPwVn3Qgt7B8ftVVItuUtF2EKXbEDk/I73FKtHHEQ+2aqu8g9dmEEJZ7DETkOYIRPqnULK51lUnT26e6oxr1hzFR294EaVbkJbwJvGbH4wW9A6MYagKcHoStG0gyrYrIfcVqUk0e5QS8lb2kQclwgTOzsiY8eBKR6T/BzxFR6zmcKhJy6Ys5CWlcmHWVmLalLdIxZtbwpr8B1gLegelehJUV08MfkRFKiJnPtJbLeQxSsiPMcStQ2CyQsRAZPgQRM48RMHyI8zxhAQ1f7RjR9McMjW19jIDomg1hjWmSf3mB6MFvYNSWamsk45+hx7UePIQub8gXRlVQh6thbyxWEORseORARdi38fgLTnk5QEDICMDiouP/VBpaZCUdORyUZGqSh00oGFFQ9GC3gHxePQkaFDjr0TkLUSUbEHa4sAeB7YoLeTHijBBWG9k1EhE1reIorWHWOvjx6vIl2OZJK21iYWvFCr2IM0hx+Q3T1539C+tFvQORiCgBF1PggYhUiIKVyAKliItMUhHnPaRNweWEGTcJHBnI7K+hoCqdSGEqoj422+NnyStsYmFNDAVLFUT2NbwRt0Wf/RZCANHdmXqaUcvGanj0DsQUkJ5ufabByOiIhXKtqv6Ko74qgmzdmJvXXHQ/wWtNopDEWZk5GDw5GHa9zFGlzPA3omQEEhMVIlHQ4c2bJeGoQymw+98Rf5vGI5EsNgbFE7q9cLjz0Tyj3cjKC01AZLjhnrZdRRfvxb0DkR5uZp5137zIMJfrnpHmhxVQh6qJvI0LYO9E0bcBETOT8iIYRB1HD16qAqJOTkQH1//XW3adGSavyjegDRVpV/X02WWnWPirgdi+O5/Ifj9ArNZctbpldz60EoKzSlcdxq1xqW1ExOgbfHTTz9xxhlnEBsbi8PhYMCAATz44IMUN8WMTC24XMq3d3jVt9TUVMxmwXvvvddsx9bUjChajShYoRoa2GKq/ORazFsckx0ZOxFRuUclakmDkSNVY4zqyqN1UV23JfbgJkyVaeAvVy4zS923xSvX2JhySgK9B3fjq29Dsdslt99SwooNv3HN4x+TbV5Hmb8CaardENeC3sI89dRTnHbaaTgcDt5++23mzZvHTTfdxLvvvsu4cePIyMho8mP6/eph13NqwYE7V1mEmFT0ii2iwb0jNU2MMCMjhyEliIwvEIaPSZNUDfX6+NNzcyEq6qC7X28honwP0hKqMnePwr8/DqX/8ESmnZrAmmQbiYkB/jYnn5UbFjP9us/ZXLKefHchTouDxNCEo+5Lu1xakF9//ZVHHnmEO++8kzlz5uxfPm3aNC644AJGjx7NNddcw08//dRkx5RSzby3RqcWzWFIiShcplq52ePB4tSRK8GEEBDeG+mJwJT+EbbEi+nbN6RelRlTUg6q22J4EUWrquqb15w85PXCrCejePu9cMrKlX981Agvzz9VSEy/LewuSWVldjkew0u4NYxuTlVwzKgjAkdb6C3Ic889R0xMDE8//fQRr/Xq1YsHH3yQ+fPns2bNGlJTUxHiSFfIwoULEUKwcOHC/ct++uknzjzzTLp06UJISAhDhw7lxRdfJBAI7Pebg2pwceutf6ZTp1giIsI477xzSU9Pb8Yz1uzHlYnI/QlpcqpKiFYdTx602OMwosdi2vcJXWMLqaxUFnhtVIcBm0yAlJhyf0Hau6pY88MmQTMyTFzyf3HEdu/BnNcicbkF555VwY71+3j1o58oiPuWtbmbyHMVYjPb6BbWhUh7/a2xtmehr7kTita17hiiR8DouQ3axO/3s2jRIs477zwctcQMnnvuuTzwwAMsWLCASy65pN773r17NyeddBK33347DoeD1atXM2vWLLKy8njssWf2+81vvvkmPvvsUx59dCZjxozl55/nc+WVlzfoPDQNREpEwRKQUnVy15OebQNLKEbcFETWN4zsfyILV/Xg1FNr7jy0atUBC15FtHSpygQ9UHt+6Qob9z0UQ/I6GyAIDzO4/upS7rp3LyklW1hamYsv4CcgA0TZI+hsjT3yQPUZdqO20jSYgoICXC4XPXv2rHWd6tfS0tIatO+bb755//9SSo4//njcbi8vvvgCzzzzFGBi27ZtfPzxRzzxxJM88MCDAJx66qmUl5fz5ptvNPR0NPXBnYsoSVZCLixNXohJ08yY7ci44zEV/sbEoeNZtKgfJ5xwqAdFSuU+sdtBFCWrxCGTZX/uwDvvh/LU81FkZKpfgu7dAjx8XxFjz1jHvrJMfs4oxm/4EMJEjCMKe1X3Jb/fT9beHPbuySQjNYuczHzycwoozi85YpgH0/YEvYGWcbDQkEYipgYWJc/KymLWrFn8+OOPZGZm4vcfKBmam5tLQkICK1aswDAMLr74UMv/0kv/qAW9GRBFa8BXjrR3UROebblTUEfGZEHGTsJZuJJuEQG2bRvIwIEHXt60Cfr2BVGagjT8YHbi9ofx6Kwo3nk/nIoK5R8fPcrLX2dtJRCxguQtm/jtH5nkpedRkltKWUEFpcVllJdV4q504/X6kEbtemE7yhxr2xP0NkpcXBxOp5PU1NRa16l+LTExsd77NQyDc889l8zMTGbNmsXAgQMBJz/88BXPPPMkbrcbgOzsLADiDwusPfy55hjxlSEKlyGtsaqIlqVxmYGaIEKYkTHjSZIrSN4tKe06iIgIZZ3n50OfhD3s3LaeBUsK+ds/j2PHziSkjABycTj/ibDNZd3mAi46LwDN3CBOC3oLYbFYmDp1KvPnz8ftdtfoR//mm28A9jd5BvB6vYesU1BwaKrdrl27WL16Nf/+97+58sor8XpV7Oz8+d8esl5CgkoZzsnJoXfv3vuX5+TkHPvJaQBlpeHOVKVRTa3f+k1z7GTn5LJxcwopW7ezc3cqRZnPMfiyXG4tziAO6AvcQBwf8RBwHRABLALmAN/idhlQU9N1AVirHrbD/ta2zIxS7KW1j1cLegty3333cfLJJ/PQQw/x0ksvHfLanj17ePbZZxk+fDgTJ05ESondbmfTpk2HrPf9998f8ryyshIAq9WKlCqByOHw8dFHHx6y3vjx4zGZTPznP5/t96EDfPrpJ015ih0TaSDyFin/aXVD5vaStt+OycjIYvW6DWzanML2HbtJ25dOTm4+xcUlVFZW4q0hq+gy4H7Yn6rZHfgH5cjYPD7uNAOcXyEce5EOwA44jvJoKD4ggBb0YOGkk07iscce49FHHyU1NZWrrrqK6OhokpOTeeaZZzAMg08//RQAIQSXXnop//znP+nfvz8DBgzg+++/PyRcEWDQoEEkJSXx8MMP4/GYCQuz8sorc4449oABA7jsssuZOfNRDMPYH+Xyv//90BKn3n7x5GMqWqUiG0w2FcWiOQRxkJ/BRcMm/BuL1+tl/cYU1q7fSMq27ezduxVvZRrCW4LF8OIQBmF2iAqFSCeMDYGTh0OoE9x2KLdCmRVKzFBmhlIBJQJeeg5Ciw89VihunvI/zcd/VM+rzzbSBJFC/Y0QEC4gDPUIlWANgDkAwgd4AZ/qSmd4wO+u+usFv8eMP2DFL0LxWSP4mj21nrcW9BZmxowZjB07ljlz5nDNNdfsT/cfM2YMX375Jd26ddu/7ssvv4xhGMyaNQvDMLjkkkt49dVXOfvss/evY7PZ+Oqrr/jzn2/j5puvIiYmhmuuuZbu3Xtw0003HHLsN954k7CwMF588QW8Xi8nnHAiH3zwEVOnTmmRc29viJJN4M3HcHTV4YitQFZ6KptWfk3unpV4ilPx+wqxCQ9hVoMoJ3QKh7Mj4NqJEHYClBuQ5oNUP2T4IbPq7y4/pPvU8/zDfdwS8EOYAaEBO52LPTWOJakEbtwOdj/YA+CQYDOB1QxWi/prMYHNAqF2CHVAZIggMgQiotSyEBvYLBKr6fBepIGqhxsowL6k9vdENCT6oikZM2aMXL16da2vp6SkMGjQoBYcUetx5ZVX8uWXX7JgwQImTJjQ4O0No/WrKG7dmkLv3h3j80IGqlwsYSp5pJElUTsKztgD3R5cBQ2w0N1ZZKf8j71bfqGyYCdmfwkhFg8RToNOEdA5/FDhKwnATg9sKIWUCtjlgb0ByAYKLOA63HyVICpBlgJlQPXfgx/lPaDyTjBuAMLYQzw9OTLLaC/Q12rB6XQQGh5KWEQoITFOzLEmIuLDiU2Mpkv3zozpP5y4sHrEmBsGNqMUpzcfh78Ih68IR6AYq7eU/lcsyvCUyG41baYt9CDgnXfeIT09nbPOOovFixc36IesuiSu7gvaQnjyEMVrVDiiyaZrsBwrFWkEsn5h39aFlOXtwOwrJMzmoVO4JDoUegI9Y4FYKKmErQWwqBg2ZMAOH+wD8q1QHgqBmvzSZUBx1aPkoP9LgXKQRm0DOx64CzgP8CPED0RFvsV/HRXcnq3mKqsxBHS56g+UvvTiEXsJGAFKveWUeErJLM9mTe4GtpfuBiDMGsrA2P7YampFZzLhNUXhtURxcOS5Sv1fVNugtaAHAzab7QjfeH1xucBm0wZiSyBKt4I7qyq2XLtYGkPqV3/AXbQLpyijc3iA6CpDZKAFAvGwrwC258Bn2yG5HLYbkGmCUicEolAO6IMnFUtQNdb3AIUcEOxioLLu8ZjNJhwhDqKjougUl0hJyc3s3Xs+fn8MQgQYP9bD3OeKGD50OKb8iwmEP8nOmz9g0A9zEYEAmM1sPfMuku4ejNlfecQPvNlkJtoRSbQjkp6R3ZnYdQzlvgoKXEXsLE5lZXYyfhnAabYzNHYgNsux5StoQW/D+P2qoL7uPtTMSIkoWIwUFrDFqup5+he0ZvzlkPMzWZu+pjxnI/HL89lDEj3Yy1560HNNGiUjYUsG/L4VluXDehekCigMARkHxAEHN+YpQ4n29qq/hVV/i1CRH7UhwGqzEhoWQmxcNIldE+jdK4khAwcybtRwRgwZis1mY9ceC3feH80vC50YhsBmlVx6UTkvPFVEXKyhOg7lL8KIGE5G6QAsL7yA+OaF/Yfp74dffqpguvVTjE7HHzWJTAhBuC2McFsYPSO7M737RPJchewq3sPizJV4/F7inNH0j+6DqRGRUlrQ2yi6imILEXBhyluEYY8Hs11HsRyMOwt/2tekb/4BX/EuIu2VdImSWM3QC3BvBusX0LkqsqUnaVS+AbeMgI/HAvHAwTl0JUAeytrOO+hR8zwkoCzskCrB7t49kf79ejN65DCmTBhH7+5JmE21dwia/4uDB2dEs2WrFRBERwW47eZS7r+rFEu1Mh4k5kQMZG+KkxNOOHQ/FgsMHBrK1pxzGGCah4ydqNL/64HFZKFLaGe6hHZmQpfR5FTmk5yzgWVZqwHBcXGDiLDVf3JMC3obpbISnM3TOFxTjSsDUboZw94FrB281K3fjSvtG9LWfIos3UqnkEq6RkkcJhgYAtleWJsGHyyBpdmQ7Ial66DnYRZ0iAFP7YSPB3NAuHOBfGoVbqvVSlR0BF27xNOnd0+GDhnIxDFjGDd6BCEhDZvDMAx47Y1wXnwlgtw8JfZ9evt5bEYRF557WAaQDGDK/w0jYgREDKDc5SSs5mq49OgBqamdqIifQGhxMjJ6TINzESwmC4lhCSSGJXBijymklabzw54FlPsq6BORRNfwo9dCBy3obRK/X1noFv3pNRuiZAN4S1Tdcmt4g3pBtgeMki3sWfwqZRkriLIUkxRnEG2D6AjIF7ByF7z1KyzeB8k+KI5CWds9gKo5/R4rat53j1Lgg0OXCSEICw+lS3xn+vTuyfDjBjNl4ngmTxxba3XShlBeDg/MiOGjz0Jxu00IIZky0cOc5woYOth/5AaGH1P+7xhRIyG8P5idrF8P06fXfozJk+Hnn/sy7bhiVdslckijxxtqDWFwbH8GRPchsyKHeWm/8lvGchKdukl0u0K7WpoZKRH5i1QfSGtkx/CXGwY5239g19K3sFVuo0e0mx6xMMQMni7K8p73CyxJhSVlkOlEiXd3YFj1PlCW9jYgC8hWoXw9azhcLjBs6GCGDR3EhHGjmT51Mn16JdWw5rGzfYeFux6IYeHvDuUftxlccWk5zz1RRExMLSEuhgdT/lKM6DEQ1hfMDvz+mls4HozZDIMHQ0rOGAZH/wgV6RBaY3RhvTGbzHQP78p1Qy4n15XP/D2/w1EqwmhBb2NUVupJ0GYj4MGUtwDDnghmS736QLZF3F4Xi355gZLN39HFnMeQBIOkKEjqCkUVsHgbvDoPft4HGwUEqi3vEzjQEqcIyABWVv3N4ogJyufNZl4KBDjYUSWBuGuvZMXzTzTrOf74k4O/zoxm63blH4+NCXD7LaXcd2cpRy1m6i9HFK3BiB4HYX3UvAmqv+jYsXUft3t32L0bKnqcSmjBJ0hrONgij/l8hBDEh3Tij/0v4C+eu8tqW08LehvC71c+QKuOlmt6PHnqi2zvBpb2UVirzFvOtqKdlHnK2br8R0w75tHXXsCobgbnRQFDIKsIftsKi7bCzzmww46yvPsB1QLmAdKB31DinQlUHDiOEIKoqEj69enFhHGjOePUE5kycRwWiwXzfY+Q+s7v+6Ncul17PP5mEnPDgDmvRvDy6xHk5ZsBSf++Pp6YWcw5Z9ZUIeswvEWI0s3ImPEQ2mt/tIqUKpqsvu76KVPg559NTJ38B8zpn2DETWyy+Reh7ha1hd7W0a6W5kOU7QTXvqoekKH1jlAIFqSU7C1NJ70imwpfBWWectYt/x1Hyi8McRQwvLvBGV2B0ZBfBgs2w0+b4Kd8SI8EktRr+2O7y4A0VBGovSgfSZV3QpgEEVHh9Bvck8kTxnPhOWcyZuTwWmv4+59/gl7vHJQp+nzT13IpLYX7Ho7h0/+G4vEo//i0KS5eeraQwQNr8I/XhDsHUbFHiXlIz0OugZQU5UqpL2YzDBwI23fZGZB0OiL3V2TsuBaZh2lbV247YdmyZcyZM4fFixeTn59PeHg4o0aN4sorr+TKK6/EXIOjTlVRPHRZamoqffr04s033+L6668/6jF79+7JtGnTeffd95rwTNo+omg1BDzINhRfXuAqYlvRTsp9FZR5yylwF5O9J5vKxfPpx25GdvdxSS+wTgOXF37fBu8sgm8zYZsd5dieAPt9IXnAJpR470Ul5QAIsEfYSBjYmbHjRnLFHy7ghPGTsZuDI9pn63YLd94Xw+9LlX/cbje46vIynn28kKio+u9HVO4Fd26VmHc/RHilhJISGDmyYWNLSoI9e8DVI56Q8EGI0q3IiMHNfn1pQW9h5s6dy913382JJ57Is88+S1JSEkVFRfz000/ccsstREVFcd555x2yTSBw7AlE//3vl0REHKXVSUdDGoi8X5GWCCXk1uB8bwxpsK1wFzmVeZR7yylwF+EKeDDKA6z+bjEJ+asY0amUcwdCzxPVNuvS4IUf4Os0WAP4ewCDgTFVO80HNqLCBlPZ7z4x20xEJIQTP6YTYycM54KzzmRIwgDiQzsdk4hLDoiYm9RG76eab39w8sjsKLbvVP7xTnEB/vLnUu66vQ7/eA2I0hQw/ErMnV2PCDVMT4du3Rqnw1OmwIIFMHXqcEzZ6eDOAWfdoYfHghb0FuS3337j7rvv5rbbbuOVV1455LXzzjuPu+++m4qKikOWV9dqOdbCWyMbamK0ZwJuTHm/YDgSg64eiyENthbuJKcyj1JPGXmuAiwmM2aTma2rd5L68wKG2PcwvneAm8dDiB0q3PDzZpj5HXxXCoUJqM4L1SWBilHRJ9UCXqoWO5x2uvSJp8forgyY3JcBffrQP6Yv/SJ7Eh/aCYcleOYRDAOenxvBq3+PoKBQ+ccH9vfx5KwizjzN3ah9iqJVSGsMRI0Ce6caVXvfPo5IJKovFgv06wc7d0K/vmdg2vsRhjWiWa83LegtyDPPPENMTAzPPfdcja/36dMHgFmzZjF79myklLjdVQ1oBVxzzdUsWrSQ3btTD9nO5/Nyzz138+GHH1BeXs4JJ5zIq6++dkhD6ppcLnv27GHmzEf5+ef5FBUVkZiYyNlnn8PcuS839akHD95CROHqqslPR1AkC2WUZ7OreA8lnlJyXQWYhQmLyYq70s3Sb1ZRvmEpYzvncukwGHeZ2mZXDvxjIXyyB1abIdAbmISKQnEDu6oee1ARKUBIqJOe/bpx3OTB9Dq+B6ZwE5H2cPpF96Z/VG+6hMYTYg2ubLXiYrj3oVg+/zIEj9eEySQ5cZqLOc8W0r9fPf3jhyMDmAqWYIT2g/CBYIuq9djR0cfmJendW1npvXqZsHQ5G5H9PTJmQrPN07Q5Qb/zxztZl72uVccwImEEc0+f26BtAoEACxcu5Pzzz693ooRhqHZydVnnzzzzNMOHj+Cf/3yX3NxcHnnkIU4//VQ2btyMtZaQmD179jBhwjhCQkKYOXM2/fr1Y9++fcyf/1ODzqtNUbkPUb4D6Yhv1clPb8DLhvwtFLiLyXcVUOlz47DYEFJQnlHBTx//ij17Hcf3quTh0TBkotpu5S74y3/gs0LIjgP6ANXdBDOA34GdVf8b4Ax10ndQEhOmj2bS6WPJlXmU+Sqwm+30i+7NgOg+JIYlEN6A1PKWYtMWC3fdH8uS5XakFDgcBtdeVcbTsws5Js+hrwRT8TqMyOEQ1u+o1vKWLTBt2jEcq4opU2DxYpg8OQoZORxRugUZeVyz+NPbnKC3VfLz83G5XCQl1T+Bor5lccPDw/nqq6/3Rxr079+fqVOn8P7773PdddfVuM2sWTNxuVysXbuerl277l/+pz/9qd7ja0uI0hTw5B00+dmyLeJKvWWsz9tCibuEXFcBVpMVIVS6d+muMj76YB7RJZs4ZZCPt0+EXp0hYKiQwmc+hW8roKQ6kceE8nvvrHrsVs+tVgvdenVl/HWjOOPiE4mOi2RXcSqF7mL2+PbSJ7In02P60j08kSh7RHUIXFDx1bdOHnksml27LYCgcyc/99xRym03lzXYP344onIfuDIwYiZBaI+jFtHyetWd8dESieqL3Q7x8ZCZCV27DoXKveDJAUfT+9PbnKA31DJuy1gs9fsR/8MfLjokbGzy5Ml069aN5cuX1Sro8+f/xFlnnX2ImLdXRNEqpOEHa3SLNqPIcxWQUrCdQncxBa4ibGaritm2R5CyfCfffTyPkJLtnDPcz8fnQc9O4PHBj5vg9l/glwC4egGjqnaYjbLCq7IxBYLOXeMYfuoQzrjoBPoNVuZ6Znk2qRV72ZblJSmiG6M6D6NnZHfinDGNquDX3Pj98NycCF57I4KiYuUfHzzQxzOPF3HKiY3zjx+OKNkAmFXhLGdinSGE69bB+PFNcmgAhgxRrpeEBDDFn4rY9wnSGtXk+Q5tTtDbKrGxsTidTtLS6o7DrW4iVd+olvj4+BqXZWRk1LpNQUHBIe3u2iVSIvIWIi3hqnGztfmD+AvdxWzO30qeq4BiTxlWkwUhIMYRxdpfN/Htxz9hLdnN+aMMPvoDDEoEfwC+3wTXLoLFAnx9UHHhAdQk5ipU6dhiNZHZf0hvTvnzNI4/bTyWqoI+pd4y1uVtpsJXQSdnHOMSRtI3ujfxzjis5uDMRMsvMHHvQ9F8+XUoXp/AZJKcfGIlc58rok+vRvrHD8fwYypchuFMgohBqvxxHT/ogYByd9qbcHpFCBgzRv1QjBplQcafjMj7DRkztknvFrWgtxAWi4Xp06czf/58PB4P9qNcLSaTUnKv14vNduC2sKCgoMb1c3Jyalw2fPiIWo8RFxd3VMFv8xg+TLk/Y9i7grl5I1lcfjfJORsocBeR7yrEarZiQhDnjCZl5Q4+f/c7KtO3c+EYgw8ugdG9lGD8vA3uXA2LBHh6A8MBF7ADZYXvBDwQFx/DqBOGcd4Vp5HU58CPsM/ws7lgG6WeMhwWB4Ni+zEwui9dwxJwBlGEyuGs32jlrgdiWL5S+cedToMbriznqVmFTdtG0Z2LKN+KETkCQnvXu/Tx5s0wYkQTjqOKqCh1111UBNHRCeDsBhWpENa7rk3rTYMEXQgxATgdlZbQFXCiolq3ofoifSWlLGqy0bUzHnzwQaZPn8599913RNgiqInKwsIyevRQfvZNmzYxapS63y4uLmbZsqWE15Aq+t//fs7MmbP2u12WLFlCeno6EyZMrHUsp5xyKl9++QVZWVl06XL0Cm5tDl8ZpoLFKizR3Dxp/FJK1udtJrMihzxXPgKBSZiIdUSTtjmdz/75DTs3bOGMoX5eOBlOHgpmE/y+E87+AX6R4OqJig+vRCX2bAH2qIJMvfr3YPrtkzj9wuk4nI5Djptauo/cynwMJP2jenNit8l0j0gk0h6csfQHM3h0V/akKtlJiA9w350l3Hx9+TH7xw9HlGwEaSBjJqtkoXp2l5JS1UtqSGJSQxg7Fn7+WU2UEjsRkf4Z0t4ZrE3zS1YvQRdC/Am4FxiCimLdgLIjXEAMMB74P+BvQojPgNlSyj1NMsJ2xNSpU3nppZe4++67SUlJ4eqrr6ZHjx4UFRWxYMEC3n77bd5++yPOO+8MIiMjuemmG5g5czYej4cXXniOsFrMl7KyMi644HxuvPEm8vLyePjhv9KvXz+uuuqqWscya9Zsfvjhe6ZMmcSDDz5E3759ycjIYN68H/n3vz+odbugx5OHKF6P4UwEc0iTt4nLqcxjU/5WsitzMQwDhCDUEkppZikfvf4lycs2MKqbh5umwiVXQ2QIbM2Dy3+F731QUV0npQL1LdoCpILVYmXgsD6cddMpTDppzBGp9HmVBewrz8Tlc9M9vCsn9phC78ikoPWLV+M/zHOyJ9XCcUO8PPt4ESdMO0rnisYScGMqWokR0gvCBoA9rkFzJjt2QP/+TT+saoRQZQS2boVBgwSyy9mIzC+RMfVvinE06tyDEGI90Bl4H7gKWCdltZf3kPUigbOBK4DNQohrpJSfHvMI2xl33nkn48aNY86cOdx77737U//HjBnDK6+8yfnnn4PdbuKbb77jnnvu4o9/vIRu3brxyCOPsmDBzyxatPCIfT744F/ZuXMn1157NRUVFUyffgKvvvparSGLAD179mTZshXMmPEIDz/8V8rKykhMTOTcc8+rdZugp3Ifonwn0h6nKiU2Ue2MgBFgTc4GcipzKfAUY8KE1WQhhBD++/Z3/PLtYsJFCVdNgXcfh34JUOyCx9fDB2WQ0wVVrbAcWIcS8b3gdDgYOnog5z9wOsPHHVk7u9LnYmfxHsp9lUTaIxjZ+TgGRPUmIbRz0PrFq8nNM3HvX6P56rtQvB8eWL5lUAa9kgLNckxRmQaV6RiRYyA0qcFuNimhoACOO65ZhrefxET1w+H1gs0WChHHQflOiBh4zPsWNWjzoSsIcSfwhpSy3tPNQojhQIKUcl5t64wZM0auXr261n2kpKQwaNCgWl9vbxhG02SEthZbt6bQu3frfV6ibDu4s5H7a5gfu9Va4Cpiff5msipykFIiJYRZQlizYANf/Ot70vfs45yRcNNJcOpxShD+ngKvZsO2aJBhqCSfLahU+1QICXEyatJxXHLtufQeeGQIa0Aa7CjaTbGnBIvJwoDoPgyK6Ue38K6EWoMno7U21qy1cveDMaxao/zjISEGFW8d+GF1n57a9Ac1fFVZn7EQMRicXRr1Y753L5hM0Ldv0w/xcHw++O031RQDQGT8FxnWv84SFAE/dO7Rc0uFW9bYPaNOC11KObf6/yp3yj1Syn11bLMeWF/XvjUHqG/MueZIRMkG8JWpMLAmKLC1rXAnu0rSKHAVggCLsFCyr4yPXv+CdSs20T3Kzw0nwDV3QkIULMyBaYthqR38UagGx9tRIr4D7BYbw8YN5tLZ5zHwuJrVIr0sk5zKPNwBL30ik5jYZTRJEd2JcUQFZbz44XzynxBmPRVF2l4lKV0SAjx4TwnXX10OzZirJir3QeVelagT0vOYIpn27YMTT2y6sR0NqxU6d4asLOjSBWT8mUrUG9CPtCYauuVFwAvAEYIuhIgBBkoplzZ6NB0Ur7f+MeeaQxGFK5BSHnOBLb/hZ1X2OrIqcij3VYIAh7Qx78NF/O/zXygvKua80fDk3XDKcVDggxlb4KNtUBKDckruQYUGpIA1YGHwyP784ZWzGTWx5nv4Yk8Je0szKPeV0zmkE+O7jKZfVG86h8RiaQMlfL1eeOLZSN58J4LSUhMgGX6clxeeKmLKpGbwjx+M4UUUrUFaoyFuCji6HpMQ5uQogW3J7+DQoWqCNCEBhMUJEUOhfBdEDGj0PuvjQx9QtV5KHav2Q6U9dKzmi8eIlOB2t11XS6tR3SrOHA5WR6O7C7n8blZmJZNVkUNAGkgkxaklfPTqF2xcs5UeMQYPnAzXTIW4CPg0G45bAZvDQYag/OI/ARtBVAj6De7FH544m4knjK6xRrg34GVH0W7KfBWEWJ30i+7NoJh+QR9qeDDZOSbufjCGb38Iwe8XmM2SM0+rZO5zBXTvVktbtyZElG1XWb+RwyAkqUnyC3bubHwRrsYihAqP3LRJ+e1l9AhE+udIX2mjjZP6/KT9EZiJ8gZK4CEhxC9AMmqCtLxqvciqdTQNoKY655o6kAamnPkY9ngVltiIGPNiTwlrcjaQXZGHIQ2k3+DXT5cy7/OFFOUXc/JQ+PIvcPZI2O2FO7bDNwa4QoEQ1OTmOiADOneJ5bSrTuCCq87CZjvyKyWlZHdJGoXuYiQGvSKTmB4zmR4RiUTZj709WUuxco2Nex6MYU2yDYkgNNTglhtKeeyR4pa5hr2Fqg6Kszt0mg72zk0SGVJaChERNHnoZH3o1EnVjHG7lQ7IhDOrol4aV8CrPlu8hGo+NQp4HhiKikW3AYYQYhdq2mc4KhCryZBStgn/YWMxDBXW1dYFva6J9SYl4FGlb+1dwOJscIx5dkUuG/JTyKvMx5CS3LQ8/vPKd2xck0KI1eCq4+G2U6B3F3g3D/quhz1hqG4+u1EingJOm4MJJ4zmqrcuplOX2BqPlVORR1ZFDpV+F4lhXTg+cQJ9opLoHBIX1KGGh/Pvj0N54tko9u5TN9+JXQP89d5irvtTRR1bNhGGH1GcDMKCjK6qW96EiWIbNrS8dX4wkyfDwoVVsemWEBVuWZmmepo2kPpMipYBvwK/CiGuQ8Wbb0DFpI8CRqLSI9YCjzZ4BLVgtVpxuVyE1LeRXxukvUyEut0uLJYWCKPzlSIKl6mEoQaWvs2uyGV93mYK3cV4DR/J8zfwzTvzyE7Po288vHQ5XD0V8i0wOw0+SwGPDdX4+BdgPZjKBAOH9eWPr1xQq1+83FfB7uK9VPgriLJHMDRuIAOi+9IlrHPQdPqpD14vzHoyirffC6esXPnHRw738vxThUye4G2xcYiSzeArQkYMBWcPVeq2CY28asu4KYpwNRaLRU2MZmSokEYZPVolHDm6NPiHq0E2vZTy4M5666oezULnzp3JyMggMTERp9PZ7iz19jARquq1u0hPzyA29sh6Mk2KpwBRnKwu8gYkDOVW5pOcu5FCdyGVlW6++cc8Fn+/Elelm5OHwj8vg1OGw1elcPxu2GhH9c/cCawG9kBkdASnXzydS687D5vjyAp9fsPPzuJUSjylWM1WekclMSi6H93CuxBha1tNYLOyTNz5QAw/zFP+cYtFcu5ZFbz0dCGJic3vH69GVO6FyjRkSB+IGqkaUDTDRPHatQdCB1uTwYPVBGnXrqoRtOx0IiJvETJmdINCcIN2Kr26XVpmZiY+n6+VR9P0tBffucViJTY2nrCwZkw7d2UhylJUirS5fnXM81wFrM3dRF5lPnt3ZfD5K9+RsnYHFiG5dCLceybEdIWXcuCPKVBmRc0ALQHWgqlCMHhEf/707qUMGt7viP1LKdlXlkGeqxCv4aNnRDfGxo+gV1QP4hwxbc4AWbrCxn0PxZC8zgYIwsMMrr+6lFkPF2Orvcps0+POUs2abXEQNxWq50magUBAGVQten61IITqW7phAwwfDjg6gT0a3HngrL+xFLSCDkrU22MfzORkNRnSqVNrj6QNULkXUb5btQqrR8JQsaeE1dnryXcXsPzXtXz19x/ISc8nMkSJ+B2nwjYn3JkFi/aoWX72oKzxnRAZFcHpl9ZujRe4ikgvz6TCV0l8aCfGxA+nX3RvEkI6BX32Zk28834oT78QRXqG8jl07xbg4fuL+dMVLeQfr8adg6jYhbRGI6PHQSPcDQ0lOVnVVgkW4uJUYTCPR1V6lHHTEemfIu1R9XYv1ids8WtglpRybX12KIRwAH8GKqWUb9RrFB0Ir1dVWxs8uO51OzqibCe4M5G2aLBGHtU/5Ql4WJqxmuyKXH745BfmffALZcUV9IiDF6+AK6bB1344PhtSqxtEJKO6KJfAgCF9uO6flzN4xJGFPNx+N7uKUynzVRBqDaFvVC8GRvelW3jXoGvZVh/cbnj0iSjefT+c8grlHx89ystLzxQybnTL+cfVYLIRFXvAEoGMHlsl5M0/sRQIqGzNYJvDmjTpoAxSkxkZPRZRth0ZMaRe/tn6WOh7geVCiHXAh8BiYIOUcn/ZHSFEV2AccA5wIaoJ1rUNPpsOwNKlMG5ca48i+Nk/GVZH9qchDZZlrmZXQRqfvPYVS75bidfjY3gS3H8FTBwNfy+BvulQbgJygBXAJrCZrRx/6niuu/sKIqLCjtjvrpI0it0lSKBXRA+mxvYhKbx70Hb7qYt96SbueiCWH+c7CQSUf/z8cyqY82whCfEt5x8HEBWp4M5CWqOqhDyhRYS8mo0bYdSoutdraaxWZann5VXdwYf3g9JN4C+rV2x6faJcbhdCzAXuBGah4s2lEKIU8ADRgBUQwMqq9f4tpWzZK6QNkJ8PTqf60DS1I4rXIgMusESArfY47XW5m1i9ez3vPvcx6xZvwQgYTOgLD50P0QPhhQL4vzQwJLAVWA7shdjO0Vx0zzmcdclJRyT/ZJXnkFOZR6XfRfewrhyfOJ4+UT3p5IzFbGqbOXOLl9q596Fo1m9U/vGICIMbrylhxoMlLe4/FqVbwFuIdCRCzAQVS97MrpXDae4SucfKsGGqu1FcVaFIGX8qIvNrZOwE6srbrJcPXUq5C7hdCHEPMBFVLrcrKjq3APV1+U1KWXc7ng6KlKpbSTDMqAczKpWfqg5DNVskqSX7mLd+Ia8//i7bk3cDcNIQePB8yO8OM/JhfToIF8g1qI4/pTDwuL5c/8QVR9RTKfWWkVaaTpm3glhHNEPjBjIwui8JbSzU8GAMA95+L4xnX4okM0uJQFIPP4/+tZjLL6lstXFJWwxEDlOdg5qhTn192Ly5+SsqHgtCQL9+sGtXVaEwS6hqhuHKBlviUbdt6KTohVLKT1AVKzQNYOdO6N69bYcpNjci/3ekcIA1pMZU/mJPCf9Z9h1zZr/Jng17EQLOHQ13nQMbO8G1BbAvG0QBsBTkBjAbJiaeOIabH7yKqJgD1r4v4GNnyR5KveXYTXZ6RfVQVQ3DuhBua7t1GCor4ZHHonn/wzAqKk0IIRk3xsNLzxQyemTLRouJij3gPqybVtToZgk/rC9SQklJ8AckJCWpMMZevVSMvIw7HrHvY7DEHXW7hr6z7wshbgRuk1JuafRoOxiGAampcPzxrT2SIEVKRN4CFclidhzhSw0YAd795VOen/039m7JwCTgjxPhpnPhl1C4oAiK80DsAxaD3A52h50zLj2Bq26/dH86vpSStNJ9FLiL8Bl+ekX2YGKXMSRFdCfWEd0m/eLVpO0zced9scxf4CRgCKxWyUXnl/PiM0V07tSC3k9vIaJ8NxhupKMbxBw2YdTKRcdSUtpOQMK4cequfvRoQAhk9GhMpbuOuk1D393RwOvAWiHEq6jol/I6tunwrF4d3Ld4rYo0MOX8VJXKbwfzoVEj/573H2bNfoHMbTmYBFw2Ca4+D760wekl4HGjGiAuAbkPImMiuPS+8zj70pP3+8fzXAVklGdT4a2ga1gC47uMpm9UL+JD4tpEVcOjsfB3O/c/HM3Gzco/HhUZ4JYbynjovhIsLXVqATeiLAUCbrCEIyOHgi1OFc0y2XBf2IKlIY6ClCrCbOTI1h5J/YiIOODvDwkBwgdA0SaQ1PqGNjRTdCNwfFVLumeBy4QQ90opPz62obdf3O7gnoBpVQwfptz5Vb0/HYf4VL/++UfufHgG2TvzEAIuHg+XXACfWOD0chDlYKwDlgIF0LVHPNfNuZzx01XoQqXPxa7CNMq85UTawhkY01dVNQyNx9FGqhrWhmHAG2+H8fzcSLJzlH+8V08/sx8u4uILXS0zCH8Fonw7BDyAGRkxUIm4LRJMjqD0Le7YAQMGBOXQamXiRPj116o6L0Ag7kQMSa23XI36DZdS/ksI8RXwFPDvg9wwmxuzv/bMsmXBlbwQNARcmPIWYji6HVKXZenK1fzpzttJ35aFEHDhWLigSsgvrgSrD+RykCuAcujVrzu3zrmWgcf1JSANthfuoshTglmY6R2ZxOAeqttPW2igXBeVlfDgozF8+EkolS7lH5843sOcZwsZflwL+Mc9uaqhhOEBkxMZ1g9sMSpHwOwMaqWUUoUCtrU7ZbNZ1UuvboSBLRq3j1qTBRp9UyalLAFuFUK8jeo3erAbpqyx+21P5Oaq26YWu/VtK1QX2bInqoqJJhtr12/iT7fdzo4tqrf4OaPh3AvgEyv8nwts5SB+B99KwAP9BvfijpnX06t/D9LLMlmTswFPwEvPiG6Mjh9Oz8juQd9Aub7s2mPhzvuj+WWhE8MQ2KySSy8q54WnioiLbUb/uOFFlG1TrhTpQ9riVIKLNbrKnRKclnhN7NmjJhjbyHAPYcgQFcaYkFD3ug2WGiGEFVVhccJBj55VL98K/FEIcYuU8puG7rs9IaVKXpg0qbVHEmR4ChDF6/YX2dqyfQ/X/PlONmzYAhJOHw5n/QE+tcENbnBUgFgE3tWAFwaP6M8dM68nvEsoaaXpLMlcRWdnnErBj+rVJhoo15f5vzh4cEY0W7aqNI/oqAC33lTKA3eXNo+REHAjyndCwAUyAMKMDO2tQgxtUcoKNwVB4ZMGIqWycFuqvVxTI4RyFe3cqX6UjkaDLgshxFKUmNtQNenWA9+iskeXoPq3zAQ+F0Lc0ZFT/3ftqq6c1tojCSLcOapBgT2OXXvzue7W+1ixOhkkTOgH5/4RvgyB2z0QUgziV3CvAQIwfOxg/jzjakpCytjnycRZ4qBvdC8GRfclMbxLm2igXB8MA157I5wXX4kgN0/5x/v09vPYjCIuPLcJ/eNSgjsT4ckFwwfSDyYbMqQ32KJVUpfF2aas8NrYt6/thwx3767mAJKO7Ct+CA39nS8HnkaJ93IpZU0VfO4RQuQADwEdUtClVGGKOonoICrTERW7KKgwcfW1f2H+L4tAwqBEuOgK+F80POSB8BIw/wyVa1FCPm4wlz54Ht4QH3uNTPo4kpjcZSw9I3sQbY9s06GGB1NeDg/MiOGjz0Jxu5V/fMpEDy89U8BxQ/117+BoyADClQ6eAmV5Sx9IgXQkIMMGKPeJJVzNY5jsbVv5DkPKlm3+3JyMGqWqMR6Nhka5nFrPVX8DnmnIvtsTGzeqTK929L04JkRFKt6SXdz60Ct8+J/vMAyD7rHwx8tgcTd43A2RpWD7GcrWAAb0H9mHc+4+BXuMjdCQEEbF9KVfVG/iQ+LabAp+TezcZeEv98Ww8HeH8o/bDK64tJznnigiJqaB/vGAWwm3r0xZ3ARU3QMhkM5EiBisYvxNoaokrcnW6nHhzU1mpmoa0R6+i1FRqsPZ0WiuT3M9cF4z7TuoCQTUZGj/I4v2dUhkyVaee+FZnnrlQzxeHzFhcNmlsKkvPO+ByDIIXQgly4EAdB/WlbNvP4VuSV3oH92nzTVQri8//uTgrzOj2bpd+cdjYwLcfksp991ZWnNvSynBX6pcJP5ywFD+mYNEG5MN6eyqOvuYqnqtmuyqGYjJ1qBGCe0BKSEtrXXbyzU1dd31N4ugSyldKN96h2PFiraTuNDcfPLW49w/81nyiipw2uDqP0L6cPibByIqIWoJFP8G+CFhUCfOueNUJg4bw6DYfiSFdyfa0XYaKNcHw4A5r0bw8usR5OWbAcmwgYU8fl8Kp02vcocUG6gq7RKkAfIg09IShnTEgbN7lUg7qh5WZWmL6kc7MEebgOqWbu3p7airsF/7vt9qYVwuVe882GostzS//rqAO265jJ1pKino7FPBOw3e80G4CzqvgtyfAR/E9o7mqvsv4bSJ04PTpSIDKuojUIkIuCFQqcL49r9+kAAfsqzKXSIlZeVmZr04gA++6kNJRSg2i4+zp6Xy5MNp9B9kB0sk0typSoyrxNlkq2qzZwJhPuzRjhSqmZAS9u5tX9Z5fdCC3oQsW9axa52npaVx+eV/YG3yGiQwdgQknA/fA04fJG2EtO+gzANhnUP58wN/4opz/9B0jSKkAf4yhLcE/CVVE4AB9outrBZeeeD/agtYSPWSEFXLq/4XAoQDaXEizSEqG1LYwXS4wB4kvJjAZGbrNit33hvK70ssGIbAbpdc9X9+nn3aICq6B4ieVdtpgW5q0tOhW7eO99ZqQW8iCgpUvYWOmETkdru5+ebr+Oyzj5FS0rM7jLwc/hcC6yX0T4Otn0JFJdhDbPz5kWu4++ab6i6I5a9AePPBW1QlztXWsKEEWQIIVYmfqv8tYUhrODiTVCkBUZOFawbMKGe1qNpH1f9C1LGsboX4/nt46CHYvl0979QJ/vIXuOsugclkQX/tmpfqyJaOZp2DvrKaBClh/XpVd6GjMWfO88ye/Sgej5vIcJh2FSyOh68MGFIAOz6GrXlgsZq55uY/8tysGTisDvWmefMQriwVkSEPmuCjyko2h6j62aH9VeEuYa1ySdgOWMiYDhJtE61l8RoGvPACvPKK+nEHGDgQnnwSzjyzxYfToWkPceeNRQt6E5CerqywjnQB7fnDOcT88B0PAJcDH02Ev58B3xgwuBLEf2HTDjCZBFdffDwvz/ozdpsZSpMBobwa9lhkaJ8DCSzVERnCogTaVPU3iCkuhnvvhc8/V819TSYV8zxnjo50ag2kVN/Hjmidgxb0Y0ZKdWvdUVL89+3byxcTR3NbQT7Vc79JwB2rIS8BvsqCLcvBJOCM4wfy1gv3EtttBNiikGYnmJxgtinRNlnbbCjdpk1w992weLG6BhwOuPZaePppVb9H0zrs3Qs9enQs4+pgtKAfIzt3dozJF8MwuP32m3n33bfZLSWHB/KE+uCOL2EOkNSjG+//8x3GTZhUJdrWdvMGffUVPPKIKu0A0Lkz3HMP3HYbNcePa1oMKVWoYke1zkEL+jFRnbjQ3lP8P//8M2699XpKS8uwh0GPWlqa9AD+9re3uPba61t0fM2N3w/PPQevvaYaJIDqevP003BqfXOnNc3O3r2q1kk7sR0ahRb0Y2DzZujTp51eQFKSuf03rrr2epYk7wQBwy9UiUF7X4KeJUduIszmdiXmhYXK+v7iC5VfYDLBySfD3Lnqc9cED1KqNP/p01t7JK2LvklsJIYB2dlVRefbC4YfUbQGmfMrD/75TPqPOoElyTvpNgZ6zoD1w1Sd5Lc7w+FV2SQQuO7Glh9zM7B+PZx0knKlffKJajJwww2QkwPffqvFPBhJTW279c6bEm2hN5J169pOs9mjYngRxWvBXwGGh89/2sAt9zxOWXkFjngYcCVsCYckM5yxBeZ9CmsMCISE8JjbjcUwwGwmcN2N+F9+vbXP5pj4/HOYORN271bP4+Ph/vvh5pu1fzyYqbbO20NFxWNFC3ojCATU7XibFXQZQBSvB38pBFxIewLZJZWcf8U9rN+YAhbo90dIGwhpAi4sht/eg/8VgdVq5bHZs7nn3r8SAAKtfCrHit8PTz0Ff/+7CkEEGDpU+cw78uRaW2L7dhXz39Gtc9CC3ihWrYIRI1p7FI2gMg1RkapE3BEP1lhwWJnxzCu89OqbGD6DuNFgPhN2mOEME+T9F75Yr8IQTzlpGh99/DVh4W2/aFZuroof/+or8PmUW+W001T8eF1dYTTBg5QqkWvYsNYeSXCgBb2B+HyqWW9YWGuPpJ4E3IjiZPBVIC0hSGs02OPAHMJva1Zy+XW3UJBehDkWel8Ju6NhkBWmb4L/fgb+APTpHsM7/3yHcVPOabNx49WsWaMmOleuVGIQEgLXXw9PPKH+17QtNm9WjZ+1da7Qgt5Ali2DMWNaexT1wJWh+kMaHqQ9HszhYHGAyUZ6SRbX/uU6fv9uBZgh8ULIGwa5Aq5xwYLX4dNcCHGYefL+K7jjvqfA0bb76X3yCcyerSbPQE1mP/igEnPtH2+bGAaUlqosbY1CC3oDcFW1dLQFcZ9cUbIFPNlIYUVao1RijzkEhGBvaTrvfPUxc2e8jafcQ+hx4DgPMixwng3c38O7S9R+zjzxON5/eRahiRPBkdAmxdzrVZb3m2+qLz6oW/Pnn4epU1t3bJpjZ9061ZZNcwAt6A1g5UoYPbq1R1EDUiKKVoOvWIm4LU61GDOrLj97S9NZvmcNj931ErvWp0E4JN4MGQmQZIWL98AHH0C5G8Ijw/j89buYOnkqRA4DR+fWPbdGkJ2t0vK//VZNeprNqkDW3LmqaJOm7RMIgNut2rJpDqAFvZ5UVChhCKryuNJAFK0EbwnS0RnsCVWFrlRbk32lGWwsSOGLT77nk7lfEwgYRE4D73QoMMGtwO9vwRupyjV+0eVn86+ZV2JyJkDEULDHtubZNZiVK5V/fM0a5R8PDYVbboHHHlO1VjTthzVrYMKE1h5F8BFM8hTUrFwZRM0rZABRuBJ8pSpaxRFa1T9SfZz7yjLZmJ9CatY+XrrzTTJ2ZUECdLoc8iLgJAckrYA3voaAAfHdO/HpB28wIcGNDOkOEUPA1nYiWf79b+Va2btXPU9MhL/+Fa67rnXHpWkefL4DE9qaQ9GCXg/Ky1UvP3NrV3KVUiUBefKUkJvDwBq6v8RsdkUu6/I2U+Qu4fsP5/Plm//DMBlEnQelIwALPOSBj1+CBblgspm44Y7LePbehwgtXoUROgQiB4Il+EN4vF6YNQvefhvKytSykSOVf7y919bp6Kxe3XGqmzYULej1YNWq1rfORek2qExF2uJUxMlBFnmJp5QV2ckUuIrIzc7nlXveJjM1B1M/iLwIiu3wfyFgzIOnFqj99R7Rg7f+8SITeh6HpWAZRuQICO+v9hvEZGXBnXfCDz8c8I+fc46KH09MbO3RaZqbykoVlGC3t/ZIghMt6HVQVqYuoFazzl1ZiNItSEuYijaxhO73kbv9bpZkriK3Mh+f4eenDxbx5Vs/YDgMov8PivpAghXuKYTX50J2MVjDrdz8yFXcddlNdLGHYSpcgRE9FsL67J9EDUaWLoX77oPkZPU8PFy5VGbPDu6oI03TkpysM3iPhhb0Oli9upWs84AHUbgMhBlpj1NiWyW4hjRYlrWa9LJMfAE/RVklzLnnH2Tty8FyHDjPg3IL3O2EXV/AoyvULvtN6c2TLzzEiT0nEYoPUbwGI2Y8hPZSbd2CkHfeUWVq09PV8+7d4eGH4U9/at1xaVqeggKIjQ0C12cQowX9KJSUqOiIlr6AlJ88XyUEmSzKKq9ic/42thRux2f4kdJg0SfL+PDvXyCdksiroaQnjLDDufvgpfeguBLskTYu/+uFXHfuZQzvNASLrwhRvhMZPQFCk/Zb/MGC2w2PPgrvvqvmL0CFi77wgo5s6MikpKgqmJra0YJ+FJKTW9g6d+cgSjaoxsj2BLCG7U+1z67IZXXOekq8pQQMA4vLwmO3vMTeXRmYRoDjbHBb4SEnrP0EHq1yTQw8uS9/fuhqTus1nR4R3cCVjnBlIaPHKTEPop6d+/bBXXfBjz+qOGOLBc4/X/nHExJae3Sa1qQjN35uCFrQa6GwUIVFtYh1LiWiYClgIO2dq2LJ1ayPy+9mSeZK8l2FeAJeomwR/P7tCt545n0CzgDh10JZDxjhgPPS4dl3oagCQiKdXDjjTM4+/hSmdZ9IlD1SlQLwVSBjxoGzW9DUZVm8WBXKWr9ePY+IgBtvhBkztH9cc6AzmLbO60YLei2sWwcTJ7bAgSrTEaWbVRiisKiQwSozZE3OenYXp+EOeLGbrUSLKGbd+Dwp63cgRoH9TPBbYXYoJH8CD65Wuxx9xjDOuv0Uju82jnEJI7GZbYiSzUgExIwNilR+w1Ahh88+q2pZg2of9uijcPnlrTo0TZCxbRsMGtTql2ybQAt6DRQUqGqKzXoBSYkoWAyYkIdFr2RV5LIyey3lvgqkYdA5JJYVv67lxYf/jtfmI/RaqOgB451wYSY8/jwUlENYRCh/fOI8Bgzuy8lJUxkQ3QchhOpCZI1S2Z+tnMpfWamaLL//vsq+FUK5tV56KUjLKmhaleryuMOHt/ZI2gZa0Gtg/fpmnnxz5yJKkpH2BCXiVYk8fsPP7xkryK3Mxx3wEGOPwiKtPH7HHNYs2YAYCo7zwbDC02Gw5jO4syqCZfxJI5l2xyQGxvXlpB7H0zkkTv1o5C9BhvSA8CFgj27Gkzo6aWkqfnz+fOUft1rhoovgxRehc9srF6NpIdauVQW4tHVeP7SgH0ZxsfKdN1dJVVGUDL4ypL3LIVb5tsKdbMzfiifgwSzMJIYmsGXddmbd/iIuw0XI5VDZH4Y74P9y4bEXIbcU7E47Nz5+BVGDIxmdMJwpXccRag0Bw4+pYDFG+FCVMGQNb54TqoOFC1Ubt40b1fOoKNXS7eGHg6wujibo8PtVxFN069khbQ79lTqMtWubKbLFX4koWFLVYCIGLOEgBC6/m0XpSynxlOEOeOjsjMVmtvH3p9/j+88WQB9wXgxeB8yIgNSv4bZFapfDxg7m0tnnglkwtfsERnQagsVkAX8lpqKVGJEjIbwfmJ3NcEK1YxiqZO1zz6nKh6C6AM2eDRdf3KJD0bRhVq3SKf4NRQv6QZSWNlNWaOU+RNk2pC0eLAfK2m4t3MnG/BTcfjdOi4NuYV3IzynkgeueICc3D9t54B0JvWxwjweeeBr25IHVauHWmdcSNiqEiJBwTu4xlZ6RVXVhvUWI0o0YMRMgpKcqo9tCVFaqphEffqj+F0JNLL/4oqqzotHUl/Jyld6vq2Q2DC3oB7FmTdNb56JoNfhdSHunqrhyM26/m4XpSylyleKXfjqFxGE1WZj3xUJef+pdAl0MnHeAOxzujADbb3DjN6oyYt/Bvbhv7s2k+TIYGNOPE7pPJsYRpQ7mykRU7kXGTFRibmqZj3fXLuUf/+UXZZ3bbHDppSoRKC6uRYagaWesXQsnntjao2h7aEGvoqJC+XSbzDo3fJjyfsWwxoAtCqwRwAFfucvvwmlx0tkRi9fr5+Hbn2b96i2YTgAxBTpb4TELvPIqrNkDJpOJG+69jOFnDyHDlcvx3SYwIWEUDosyYUTZTvCXI2MngjOxRRKG5s9XFvmWLep5dDTceis88ID2j2saT2YmdO2qU/wbg/7aVdGk9c49+apOir3L/s5BASPAgr2LKfaU4Aq4iQ/phNVkIWX9Dmbe+jyVVhfOm8HVGf4UDsdtgls+gkoPdEqI5em3HyLbmkuF38XZvU5iSNxATFWJQaJ4PdJkh5hxzR5jbhjw2mvKjZKbq5b16aOaSFx4YbMdVtNBkBJ279ZJRI1FCzqqV6jJ1DQWgSjfBa59KiTREgImK1kVuSzLXIXL78ZqstItrAsA/3j+A775aB4cB7bzVCjfnHD45n24d53a32kXnsA1D1zKhvwtJIV058TuU+gWrrZXsezLkM5E1ZSiGTsMlZcf8I+73eo3Y8oUFT9+3HHNdlhNB2PrVhg8WIcpNhYt6DRdr1BRvBb8lSqSxRoBwsTK7LWklaZT4aukkzMWh8VOcWEJ91/zOJnZOdguBu8QGOOAa/LhoRchrxQcTjsz5t5FwpDObC7YxojOQ5nWbSIRtqrwQ8OLqWAJRlhVWKIt4thPoAZ27oS//EWFH1b7x6+4QkWwxMQ0yyE1HZRAQJXc0BPojafDC7rHo27zjsnnKyUifxHSHKKE3BpBha+SX/ctocxbjsSgW1gXhBAsW7iG5+5/DV9nP47bwRsOD0dC0f/ghp/U7gaP6Mdjr9/PXncGGRU5TOs+ibHxw7GZqwqb+EowFa/DiBoNYX2bJSzxxx9VG7etW9XzmBi44w5Vk7y5YvQ1HRvdJ/TY6fCCvnz5MVrnhg9T7gIMR9f9pW73lqazKmc9lb5KwmyhRNjCMQyDubPeYsG3vyOmgOlE6GSFpyzwwlxYn6YmPq+7+zLOvuwU1uZuJNweztm9T2ZgdF9E9T2oOxtRvluFJYb2bNI65oYBL7+sqhvm5all/furfp3nnNNkh9FojqC6CXtoaN3ramqnQwu6z6dEzNrYcuD+ckz5vysxr5r8XJm9ltTSfbh8LjXxabZSkFfEfVc/Rm5ZPvZrwdMdLgqD47fDzf+CCg/ExcfwzD8fxhnnZGX2WvpG9eKEHpOJD+m0/3CibCf4SlQkS0j3JotkKS1VkSmffHLAPz5tmvKPDx7cJIfQaI5KcrIOU2wKOrSgr1hxDP46Tz6ieC2GMxHMIfgk/LRnPqWecqSUJFa5WH7/aTkvPvwG/qQAtj+pnKLXouD3T+COZWpXJ50zhb/MuoGMimz2Fe9iTPwIpiSOI8x2wFwRRclIsxNiJzZZJMvWrar++G+/qR82ux2uukpVQIyKOubdazT1IjMTunTRYYpNQYcV9EBA+c8blYlWmY4o366ShSxh5LgKWZqxigp/JSEWJ5H2CAzD4PmHXue3n5ZjPhHEZOhnh0d98NcnYXeuyvi8/7nbmDBtFJsLtiGRnNh9CqM6H6dS+AFkAFPBUoyQXhA+SJUNOEa+/x4eegi2b1fP4+JUYtBdd2n/uKZlkVIlpp18cmuPpH3QYQV99WoYMaLh24myneDJUl2FrJFsL97DpvytlHkriHPG4LDYycsq4L5rHiO/shDn9eDqCtdGQK/VcOWn4AtA1x7xPP/eo9jD7azMXktCaGemd59Er4geB/zlvlJMxWsxIodBWL9DWtE1FMNQmZuvvKLKkQIMGABPPQVnntno3Wo0x0RKCgwZosMUm4oOKeiGoSZhGjoBI0q3gTcPaYkAayQrspNJK8vA7ffQJSweszDx6/dLmDvzHwSSDOzXgbDDq2Hw7bvwTlXFwTMuOpFbH76GfFchKXk7GBDTlxO6TSbWeVBZOVcmojKtqiZLUqNrshQXq8iU//xH3ZGYTMpXOWeOmvDUaFoLn09dn6NGtfZI2g8dUtA3bICBAxu2jShNAW8B0hKBYQnjp7RfKXKXIIHEsAQMw+CFR/7Owv8tVS6WKdDHDg+64MEnILMIrDYrD71wB2OPH8Gu4lRKveVM6jqGCV3G4LQc8P2Ism0QcFel8Xdr1OTnpk1w992qvZuUyrV07bXw9NOqxZtG09qsXKmS0zRNR4cTdClV8kJDBF2UbARfKdISQRlmftkzn3JvBQ6LnSh7JCVFpdx71WyyinNxXAfubip9v/cquOYzVVSre6+uPPvODEIjQ0jO2UCILYRTk6Yx9KAUfqREFK5E2mIhZjzYOzf4XvSrr1RHoF271PPOneGee+C227R/XBM85OWp3AZ7yxUD7RB0OEHfulXV5q4vongdMuAGSwS5fi9LM5dS5q0gyh5BiNXJuhWbmX3Hi/i6+rDfBsIJr0XCj/+Cf61V+zjnslO56f7/o8xbzqrstfSM6M60bpMOpPAD+CswFa3CiBgKof0alPnp96vMzddeg6IitWzwYGWNn3pq/c9Vo2kJpFTfQz0R2vR0KEGXErKy6t/8WRSvQxoeMIeS5iphTc4GyvwV+5tQ/OvVz/jPO99imgymk6GnDWb5lYslLR9sdhuPvnw3I8YPIaMsm8yKbIZ3GsLUbhMOpPADuDIQlXsP8pfXL/SmsFBZ3198AV6vssBPPln5x/v2bcQbpNG0ALrpc/PRoQQ9NRUS6hnCLUo2IgMuMIexuTSLrYU7KPNV0jW0MwFvgLuvnsn27btxXgGufvCHMBi/Ef70IXj90K1nF17410zCIkLZnL+NgAwwrdtExsQPx2q2HnScTSANZMwE5S+vRw3zjRtVmOGyZepHyumEG25QESthYY1/fzSa5sbvV1FWjYkw09RNhxF0KZWg16dWhCjZAr5SsESwsnAXaaX78AS8dAtLIHXHPh68/kkq7JWE3gauCHg8EjZ8CvcvV9uffN5U7px1A26/hxVZyXQOjWN64iT6RPU8EJIoA1WVErtD+ECwd6rzl+bzz2HmTFVeFCA+XvXrvPlm7R/XtA1WrtRt5ZqTDiPoubkq+7Eu61yUbgVfEdISzqLczeRU5OOXAbqExvPdp/N587l/IwdIbBeB0wpzzPDCc7A9C8xmE/c8eQtTT5tAbmU+e0r20j+mz5Ehid5CdQcQORzC+oCldrPa71eW99//rkK8AIYOVT7zE0445rdFo2kxCgogMlLdUWqah1YT9ECgZY+XkgLjxx99HVG2E7z5GOZw5meuo9BdhBCCTo4Ynrh7LssXrcF+KngmwAg7XJYOf3kLXF6Iio3kxfdnEt+1E1sLd+IKuJmUOPaQrkLqGNvBV4aMnQQhPWotrpWbC/feq6JWfD6VFn3aaco/3pBJXY0mGJASNm+GU05p7ZG0b1pN0CsqVIJPS7gKSkpUHPZRrfPKfeDJxjCH8UPGKkp85dhMVkwuwfUX3UNucT6h10FFItwQDuZ5cFdVudvRk4Yx4+W7MITBqux1RDkiObP7SQyM6XtQSGIAUbAC6YivqscSD+LIk1+zRk10rlypvgQhIXD99ariYUhI0783Gk1LoDNCW4ZWE3SnUxXHqm/EybGQnFxHezl3LqJiF35zBN/tW0GlvxKH2U76lixm3PIs3hgfztvB74SXwuC/b8KS7SCE4Nq7LuOC/zuDfFchO4v30DeqF9O7TzqkSiKePERpCjLyOAjpXWNI4iefwOzZys8PqljR/ffDjTdq/7imbeP16ozQlqLVBL26slpRkWou3Fy4XOpYtVZy85UgSjbgtUTx/b4VuAIenBYn8z9ZxLtzP4GhYLkA4mww0wcznoCsYnCGOHjqrb/Sb3BvdhTtpsxXwYQuo5nYZQwh1gNOQlGaciDr8zAXi9erLO9//EPdRQAMGwbPPw9Tpzbfe6LRtCQrVsD06a09io5Bq06KjhihUtNPPrn5bsVWrTqKZRBwIwqW4bXG8V36Cir9HkIsTuY+8BYrFiXjPANc42CCA87cBre8rwpr9erfg+ffm4HFbmF19jrC7WGckXQCg+MGHHCxGB5E4SqkIxGiRh6S9ZmdrdLyv/vugH/8zDNh7lzo3r153geNpjXYtw8SE4+h54CmQbSqoAuhOsZv2tQ8jYYDASWYNbaXkwFMeb/itcbz7b6lVAY8UCm48+pHyS3IJ/I6KOkG14aB+2t46He12el/OIHbHrmWfFchO3L20C+qF9O6TSQhtPOB86rcB669yMiREJq0v0riqlVKyNesUf7x0FC46SZ4/PFGlvHVaIIYw4A9e/REaEvS6mGLXbvCkiWqEmBT13VITlYujJow5S7Aa4/nm7TFVAZ8ZKXk8sRtc/GGeom8AypCYbYDvnj1QHu4ux6/iRPOnKSiWPxuJncdw/iE0QdcLNJQVrk1AmKnQFVbun//W7lW9u5VqyUmqn6d113XtOer0QQTa9aoyDI9EdpytLqgg/rQFy+Gk05qun1KCWVlEB5+5GsifwleSyTfpi3GFfDz22fL+eDVzxF9wflHsFjhKTc88wIUlkNoeAgvvPcocT1iWZm9llhHDCf0mnxoFIs7F1G2FRkxBEJ74yWKWY/A22+rcYDqjvT88zB5ctOdp0YTjBQXg82m4s41LUdQCLrFoqoCpqVBUlLT7DMlpeZ4bVGyEb+E79NXUO738o9HPmD1ovU4p4FnOvS1w9lb4a8fqCqJvQf04Ll3Z1DgL2ZD3hYGxPZlWuJE4pxVnYOkRBSvBWFGxk4mq6Qbd95s44cfVFKQ2awaLM+Zoyxzjaa9IyWsX68Lw7UGQSHooIpJ/fYbdOt27L0FpVQTj0eERFamIb1F/JC+lvzSSh677iVys/OJuhyK+8P5IeD4Hp5epFY//Q8ncOvD17AxPwWAad0nMSZ+GPbqZhPuXET5NmToQJZu6sd9D0WQnKzuL8PDlUtl9mxlqWg0HYWtW3XMeWsRNIIuhIpGWb782F0SmZmqT+YhF5SnAFG+kx+ytrB5RzrP3PwqHuEh5s9QGAt3O2HxP2Dlzip/+WM3Murk41iRvYbu4YkcnziBnhHdVS0WaSCK14Bw8M/vT+XpF+NIz1Cul+7d4eGH4U9/OrZz0GjaIm43lJYeQ/N1zTERNIIOyqq12ZR1nZDQ+P1s335YES7DiyhezYK8VP7340r++diHGDGS6BugwgFPAK8/o7oKhYQ5ef69R/HGeNlZvIfRnUcwKXHMgXK3rky8BbuY8beTeOejBMrL1a/G6NGqZ2d9in9pNO2VlSubdi5M0zCCStBBFZ767TdVSbAxt2wlJSoL9eBtTXkL+b0wi1de+ph5Hy/C3h8sVZOf9+fBE38Ht0/Fl8966152V6YRRSRn9jyJQbH9MZvMYHjI3rqZe58cyVfzJxAICCwWOP985R8/lh8gjaY9sGOHcp0eq8tU03iCTtCFUKGGK1fWXUyrJtauhbFjD9pfwVKWF2Zx+41PkLJ6FzHHQ+lJ0McKk1bD41+q9U4+byrn33UauypTGRTTnymJ4/ZPfK78ZS8PP92DxcnnA4KICJWSP2OG9o9rNKCynnNztXXe2gSdoIMqBbB3L+TnK194ffF61d9qC0GUbWfpnnVcdMlDFGaXkHgJZAyGE+1g+hzeXqPqsdzw4JV0nRaPO+Dl5B5TGd5pMBZh4713fMx9LZxtaaqTbVISPPooXH55E5+wRtPG0en9wUFQCjooK/3331WWWX1dL6tWHdQJxZPP/xZ9xqV/egyvz0f3W2BfZ7jMAmtehe2ZYLVZuePl63AkOegT2ZPJieOIFJ156OFQPv2PjfziCISQjBsneeEF0yGWv0ajUaSmKmNHp/e3PkEr6EKoRsdr1sCYMXWvbxgq29ThAAwf77z1MLc9+BYyRNL1dkh3wp/98NHzUFwBUZ0iuf6Vy+jcqRNjE0YQ4xnBn6+LZ+EiC26vHavV4KILvLw4x0rneF3uUKOpCb9f1WvRDZ+Dg6AVdFDulrS0+lVk3LABBg5U/z94x7m8/M6P2LtC2LVQYoFb8+DNv6viWr1HJXHZrPMZ2KkfIvUk7vhLLzZvsWBIM9GRPu68o5KHH7VjsWoHuUZzNJYvh+OP1zHnwUJQCzqo2PTfflNZZ7VdNFJCYSH07evnrJNH8cuSjUQPAd/FYDPDmevhtc/VumMvGsElN59P+q/nc+/bQ8jJMSOQ9O1VwcMP+bj08nAw6U4SGk1dpKWp7GddWC54CHpBFwIGDVKFtkaPrnmdtDQICSli2JAh7NmbRfdpkHMC9LZA9x/h34tBWARn3HomvoxnePScQbhcZqxmH1PH5/PM035GjosBcw2FXzQazRH4fMrVoqNagougF3RQdV4yM2uPelmwYCt3/mUM5RUVDLwItg6F8RaofB/mbwdzaALde33Hj6+OwjAE4SGV/N+FeTz1tIm4xDgw6661Gk1DWL4cpk3TrpZgo83M9g0ffqCO+MF89NE33HjjSMorKxh+kxLzUwTsnQsbt/fDZP2UQEUmqZtG0zWuiNn3biNzdx7/eL8zcT26azHXaBrIzp2q8J3OwQg+2oygC6FCEpctO7Ds6aef5oorLkRY3Qy/D9Z3gXPdsPipyWTlfw1sRfovYuTADD5+M4UdW13cPysJS2SSFnKNphG43SqBqG/f1h6JpibahMulmshIZRUUXf0XzO+/ygNScoWAV8+AF0Pg7Jx4vn3je6QcjdlUwSmTdvHYbD/HjYoBW59D+nlqNJqGIaVytegQxeClTQk6wNA3boJ/vYUD5XvpIWHW9xCdOZmHVy4GUpg8+hs++2gwMQmdwBoOQheX0GiOla1bVYBCjS0dNUFBm3G5AOTm5lLyz3/sF/NqQn1w+codmEwX8P2XG/l54cnE9OgLtigt5hpNE1BWph5N1YBG0zy0md/atWuTOfHE46mo5fUe5LJp4/P06q2dexpNUyIlrF6tOxC1BdqEhf7hvz5g6vFv4nYvJddZS6y42azFXKNpBpKTVQVTXRY3+AlOC92Th6jYxc4d8Mcbyti04xTgCs7802ncW1bGW9+C03dgdQkY193YWqPVaNotGRkQFtawqqea1qN1Bd1XiqjYDQE3SB9IP/hdzFsUz31PjmD7TgtgwWz6lvNuu5IvYkoZ6oUbv1VdhnoAhtlK2nl30PXlF1r1VDSa9obfr2LOtaul7dB6gu4rQxQsRdo7gyUUIwAvvNaJV96Mo6DQAniBfxJif5Ez7tnBf20wtBQ2vQKbA1amvfU6119/PWagcDVYclVGqUajaRqWLlU1znU2aNuh9QTdZEOGJFFcFsJ9j8Tyny+deDxmhMWD1fEPfO5H6RRZwKS74b8SBmfBpn+AxRzGDz9+yymnTt+/q9GjYd48iI3Vfj6NpinYuhX69QO7vbVHomkIrSboLrfglAuSWLLChgxYsIaUM+6UTWxcdiau8iJ6doH+t8LXfui7DbZ8DBERDv7+ejKnnNrvkH0JAVOnKotiypRWOiGNpp1QUgIVFQc1i9G0GVpN0Ldut8H2EMJjSjnt8jUMGvEdz/z5VXxeH8P6QsQ18JMPeqyEnT9AUlI4b721imHD+tW4v5AQ6NlTNartV/MqGo2mDqRUUS2nn97aI9E0hlYLW7TZAtz67Me8O+8/9O/1FU/eOBef18fxI8BxLSzzQcIvsPcHGDE2lh/mf4XV0v+ofvK+faG4WFkYGo2m4SxfDpMna795W6XVBL177yKmTS/mfx//wlP3vIJhGJx7PJRdAsleCP8Wsn+DiWcl8crfnyDcNonYOFHnhTZlikqCMIyWOQ+Npr2wY4dqWBER0doj0TSWVk0sevu5j/nnSx8BcPVZsPN02OIB23+geA2ceM0YHr7nQob3Opedux0MGVL3Pqv96QdXZdRoNEen+s62f//WHonmWGg1H3rmvhx2bU0D4J7L4ashkOEFPgDXbsHlj1zAWZPCGNbnUoQlAYsFTPX8+QkPVzUntm2DAQOa7xw0mvaAYcDatdpv3h5oNQvdVeHGbILHb4bPBkOWB7zvgJFmZsYbdzFyXBgDu06nU+wwNmw01dp+rjb69lUz9QUFzTN+jaa9sGyZuqvVfvO2T6sJuhDw4l3wWiIUuqHyTbAXOvjb508ju3kZFdGJAd1PQ5qc+P0qiqWhTJwI69dDIND049do2gPbtqnosNDQ1h6JpikQ8vCebi2EySrKLA4KkBw+fSkwYTF7KXN7qKxjN3FAfjMNUVM/9GegqQ/t8TpprXNKklJ2qumFVhP0pkAIsVpKOaa1x9GR0Z+Bpj60x+skGM+pTZTP1Wg0Gk3daEHXaDSadkJbF/R/tPYANPoz0NSL9nidBN05tWkfukaj0WgO0NYtdI1Go9FUoQVdo9Fo2gla0DUajaad0KYEXQgRIYSYJYQY1Npj6ajoz0BTF+31GmkL59WmBB0YA8wErK09kA6M/gw0ddFer5GgP6+2JugjAQ+wpbUH0oHRn4GmLtrrNRL059VmwhaFECnAwMMW/1dKeVFrjKcjoj8DTV2012ukrZxXWxL0scAnwGbgqarFWVLKtNYbVcdCfwaaumiv10hbOa9Wa3DRCNYD3YBXpZTLW3swHRT9GWjqor1eI23ivNqSD30IYAOSD14ohOgjhFgshNguhFgrhAiq6mftjCM+AyGEQwjxlRAiRQixTggxTwjRu/WGqGllavueLhBCrK+6Rn4XQoxoldE1ntrO6yEhxDYhhCGEOL9VRnYQbUnQRwESWHfY8jeA96SU/YH7gQ+F0L1XmonaPoO/SykHSSlHAN8Cb7fwuDTBQ23XyIVSyuFV18hLwHstO6xjprbzWgCcCfzW0gOqibYk6COBXVLK0uoFQohOwATgXwBSyvlVLzWwYZ2mnhzxGUgp3VLKeQetsxzQFnrH5YhrBEBKWXLQ04iWHVKTUNt5rZBS7mqlMR1BW/KhD+bIcKEeQKaU0nfQsrSq5atbamAdiJo+g8O5Hfi6BcaiCU5qvUaEEB8C0wADZdW2Jepz7bc6bUnQi4FRQojTgBJgRy3raXdL81HMYZ+BlHJ/G24hxF+B/sBJrTM8TRBQTC3XiJTyCgAhxPXAs8BZrTXIRlDMUa79YKEtuVweBXKAr4BlwCBgL9BVCHFw5lZS1XJN01PTZwCAEOJe4A/AGVLKunrBatovtV4jB/FP4BQhRGwLjutYqc95tTptxkKXUm4Cxh++XAixErgaeEsIcQrKQl/TsqPrGBzlM7gbuAw4WUpZ3NLj0gQPNV0jQohowCGlzKpa9AcgFyhs4eE1mtqu/WCjzSQW1YYQoh9qUjQOqARulFKubN1RdRyEEN2AfcBuoKxqsT/YmudqWo+qMNZPAQfKf54L3CelXNea42oKhBCPADcDnVDXvxsYI6XMbpXxtHVB12g0Go2iLfnQNRqNRnMUtKBrNBpNO0ELukaj0bQTtKBrNBpNO0ELukaj0bQTtKBrNBpNO0ELuqbdIYQ4vyrZ6eBl04UQUggxvXVGpdE0PzoOXdPuEEK8h8pa7XbQsgiqCiwdXjFPo2kvtJnUf43mWKgS8aDtNKPRNAXa5aJpV1RZ538CEqtcLFIIkVqTy0UIsbCq29XpVZ10XFVdr8YLISxCiKeEEFlCiEIhxHtCiNDDjhUihHhWCLFHCOGt+vuwEEJ/rzStgrbQNe2Nx1F1NcYC51Yt8wCRtazfF3geeBIoB54Dvql6WFCF3wZVrZOL6oqFEMICzEO5cR4HNqKarcwAYoB7mvSsNJp6oAVd066QUu4SQuQB3oOb+R5lMjQWmCSl3F21ngnVoKOXlPLkqnXmCSGmAhdTJeio6pJTgGlSyur2Ywuquh/OFEI8K6XMbboz02jqRt8aajo626vFvIqtVX/nHbbeVqDbQf1qT0d1x1pa5Z6xVFntPwFWlLWu0bQo2kLXdHSKDnvuPcpyC2AG/EBnVDMVHzXTlpo3aNoJWtA1msZRAOwBLqnl9dSWG4pGo9CCrmmPeABnMx/jR1TnnXIp5da6VtZoWgIt6Jr2yBYgRghxC7Aa1UWmqfkQuAY1EfoisB6wAX1Q0TXn696qmpZGC7qmPfI2alLyKSAKNXl5dVMeQErpq+oA/yBwI9ALqAB2Ad9zwBev0bQYOvVfo9Fo2gk6bFGj0WjaCVrQNRqNpp2gBV2j0WjaCVrQNRqNpp2gBV2j0WjaCVrQNRqNpp2gBV2j0WjaCVrQNRqNpp2gBV2j0WjaCf8PCsPg8LHQkw0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def polyRange(degree,R,times):\n",
    "    return R**(-degree)*polyval(times,polyfromroots(taus[0:degree+1]))\n",
    "\n",
    "colors = [\"b\",\"orange\",\"g\",\"r\"]\n",
    "plot(times,yOft,\"k-\",linewidth=5)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    polrange = polyRange(degree,R,times)\n",
    "    fill_between(times,pol+polrange,pol-polrange,alpha=0.03*degree**2,color=colors[degree-1])\n",
    "    plot(times,pol+polrange,color=colors[degree-1],linewidth=0.2)\n",
    "    plot(times,pol-polrange,color=colors[degree-1],linewidth=0.2)\n",
    "# Redraw curves to avoid blurring by alphas in fill_between.\n",
    "# It would be better to just draw them once, and get the legends in the right order some other way.\n",
    "plot(times,yOft,\"k-\",linewidth=5)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot([taus[3], taus[3]],[y3OrangeMin,y3OrangeMax],\"orange\",linewidth=3)\n",
    "plot([taus[3], taus[3]],[y3RedMin,y3RedMax],\"red\",linewidth=3)\n",
    "plot([taus[3], taus[3]],y3minmax(yOftau[2]),\"b\",linewidth=3)\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.3\n",
    "ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "plotLabels = [r\"$y(t)$\", \"Linear\",\"Quad\",\"Cubic\",\"Quartic\"][:DegreeMax+1]\n",
    "xticks(taus[:DegreeMax+1], tauLabels[:DegreeMax+1], fontsize=16);\n",
    "yticks([])\n",
    "legend(plotLabels, fontsize=16)\n",
    "xlabel(\"time\", fontsize=16)\n",
    "ylabel(r\"$y(t)$\", fontsize=16);\n",
    "savefig(\"InterpolationFigure.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Fig/.ipynb_checkpoints/Interpolation_figure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<H1>Interpolation figure</H1>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "from numpy import *\n",
    "from numpy.polynomial.polynomial import *\n",
    "from numpy.linalg import inv\n",
    "from scipy.special import binom\n",
    "from scipy.optimize import root_scalar, minimize_scalar\n",
    "from scipy.spatial import ConvexHull\n",
    "from itertools import permutations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "PowerSeriesSeed = 4\n",
    "tauSeed = 6\n",
    "shuffleSeed = 6\n",
    "# shuffleSeed = 2\n",
    "yDegree = 4\n",
    "maxTau = 4\n",
    "DegreeMax = 3 # For plotting\n",
    "R = 2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.3028299971594129\n",
      "1 0.8231553128596654\n",
      "2 0.5106300276802642\n",
      "3 0.6092051021415079\n",
      "4 0.24986168812819542\n",
      "maxAll =  0.8231553128596654\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8231553128596654"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def PowerSeriesOK(powerSeries,R=2,verbose=False):\n",
    "    \"\"\"\n",
    "    Returns max of R^n (nth derivative)/n!\n",
    "    If maxAll is <1, OK!\n",
    "    \"\"\"\n",
    "    deriv = powerSeries[:]\n",
    "    maxAll = 0;\n",
    "    for n in range(len(powerSeries)):\n",
    "        dderiv = polyder(deriv)\n",
    "        croots = polyroots(dderiv)\n",
    "        roots = [-1]+[real(croot) for croot in croots if abs(imag(croot))<0.001 and abs(croot)<1]+[1]\n",
    "        max_n = R**n*max(abs(polyval(roots,deriv)))/math.factorial(n)\n",
    "        if verbose: print(n,max_n)\n",
    "        maxAll = max(maxAll,max_n)\n",
    "        if verbose: \n",
    "            plot(times,R**n*polyval(times,deriv)/math.factorial(n))\n",
    "            legend(arange(len(powerSeries)))\n",
    "        deriv = dderiv\n",
    "    if verbose: print('maxAll = ', maxAll)\n",
    "    return maxAll   \n",
    "\n",
    "def PowerSeries(yDegree,R=2,seed=None):\n",
    "    \"\"\"\n",
    "    Gives polynomial coefficients a[n] of degree maxTerms of function y(t) \n",
    "    which has all derivatives D[y,{t,m}] < 1/R^nm in the interval (-1 < t < 1)\n",
    "    \"\"\"\n",
    "    if(seed is not None):\n",
    "        random.seed(seed)\n",
    "    Rn = [R**(-n) for n in range(yDegree+1)]\n",
    "    a_is_good = False\n",
    "    while not a_is_good:\n",
    "        a = random.uniform(-1,1,size=yDegree+1)*Rn\n",
    "        a_is_good = (PowerSeriesOK(a,R)<1)\n",
    "    return a\n",
    "\n",
    "times = linspace(-1,1,2001)\n",
    "yPow = PowerSeries(yDegree,R=R,seed=PowerSeriesSeed)\n",
    "PowerSeriesOK(yPow, R=R, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 3 1 2]\n",
      "[-0.8999640491297001, 0.821432181723202, -0.318290900305254, 0.5021416143360649]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd2784a36d0>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "lam = 0.4 # Controls minimum spacing between points\n",
    "random.seed(tauSeed)\n",
    "tausUnshuffled = lam * linspace(-1+1/(2*maxTau),1-1/(2*maxTau),maxTau) \\\n",
    "    + (1-lam)*sort(random.uniform(-1,1,size=maxTau))\n",
    "random.seed(shuffleSeed)\n",
    "Shuffle = arange(maxTau)\n",
    "shuffle(Shuffle)\n",
    "print(Shuffle)\n",
    "taus = [tausUnshuffled[n] for n in Shuffle]\n",
    "print(taus)\n",
    "yOftau = polyval(taus,yPow)\n",
    "plot(taus, yOftau, \"ro\");\n",
    "yOft = polyval(times,yPow)\n",
    "plot(times,yOft)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 0.00506612,  0.18666708, -0.12316018,  0.01368522,  0.01561636])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def poly(degree,times):\n",
    "    return polyval(times, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree))\n",
    "plot(times, yOft, \"k-\", linewidth=3)\n",
    "plot(times, poly(4,times))\n",
    "plot(times, poly(3,times))\n",
    "plot(times, poly(2,times))\n",
    "plot(times, poly(1,times))\n",
    "plot(taus, yOftau, \"ro\")\n",
    "yPow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fd2783faf40>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def poly(degree,times):\n",
    "    return polyval(times, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree))\n",
    "\n",
    "plot(times,yOft,\"k-\")\n",
    "plot(times, poly(1,times))\n",
    "plot(times, poly(2,times))\n",
    "plot(times, poly(3,times))\n",
    "#plot(times, poly(4,times))\n",
    "plot(taus, yOftau, \"ro\");\n",
    "plot(times,yOft,\"k-\")\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.1\n",
    "#ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "xticks(taus, tauLabels, fontsize=16);\n",
    "#yticks([])\n",
    "legend([r\"$y(\\theta)$\", \"Linear\",\"Quad\",\"Cubic\"], fontsize=16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.00506612  0.18666708 -0.12316018  0.01368522  0.01561636]\n",
      "[(1, array([-0.0781701 ,  0.20471961])), (2, array([ 0.00682811,  0.19569021, -0.11497751])), (3, array([ 0.00322099,  0.18474062, -0.10889425,  0.01532991]))]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n",
      "/Users/sethna/opt/anaconda3/lib/python3.8/site-packages/numpy/polynomial/polynomial.py:1350: RankWarning: The fit may be poorly conditioned\n",
      "  return pu._fit(polyvander, x, y, deg, rcond, full, w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd2605a3310>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(yPow)\n",
    "print([(degree, polyfit(taus[0:degree+1],yOftau[0:degree+1],degree)) for degree in range(1,4)])\n",
    "array(yOftau)-poly(4,taus)\n",
    "plot(taus, yOftau, \"ro\")\n",
    "plot(times, poly(4,times), 'b')\n",
    "plot(times, yOft, 'r')\n",
    "plot(times, polyval(times, yPow), 'k')\n",
    "figure()\n",
    "plot(times, yOft - poly(3,times))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def polyRange(degree,R,times):\n",
    "    return R**(-degree)*polyval(times,polyfromroots(taus[0:degree+1]))\n",
    "\n",
    "colors = [\"b\",\"orange\",\"g\",\"r\"]\n",
    "plot(times,yOft,\"k-\",linewidth=3)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    polrange = polyRange(degree,R,times)\n",
    "    fill_between(times,pol+polrange,pol-polrange,alpha=0.1,color=colors[degree-1])\n",
    "    plot(times,pol+polrange,color=colors[degree-1],linewidth=0.2)\n",
    "    plot(times,pol-polrange,color=colors[degree-1],linewidth=0.2)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.4\n",
    "ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "plotLabels = [r\"$y(t)$\", \"Linear\",\"Quad\",\"Cubic\",\"Quartic\"][:DegreeMax+1]\n",
    "xticks(taus[:DegreeMax+1], tauLabels[:DegreeMax+1], fontsize=16);\n",
    "# yticks([])\n",
    "legend(plotLabels, fontsize=16)\n",
    "xlabel(\"time\", fontsize=16)\n",
    "ylabel(r\"$y(t)$\", fontsize=16);\n",
    "savefig(\"InterpolationFigure.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd2784d50a0>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def yOftau2(y2):\n",
    "    return append(yOftau[0:2],[y2])\n",
    "\n",
    "def yOftau2Pow(y2):\n",
    "    return polyfit(taus[0:3],yOftau2(y2),2)\n",
    "\n",
    "PowerSeriesOK(yOftau2Pow(yOftau[2]),R=R,verbose=False)\n",
    "\n",
    "DeltaY2Range = polyRange(1,R,taus[2])\n",
    "\n",
    "dY100, maxAll100 = transpose([[yOftau[2]+DeltaY,PowerSeriesOK(yOftau2Pow(yOftau[2]+DeltaY),R=R)] \n",
    "                        for DeltaY in linspace(-DeltaY2Range, DeltaY2Range,10)])\n",
    "dY10, maxAll10 = transpose([[yOftau[2]+DeltaY,PowerSeriesOK(yOftau2Pow(yOftau[2]+DeltaY),R=R)] \n",
    "                        for DeltaY in linspace(-DeltaY2Range, DeltaY2Range,100)])\n",
    "plot(dY10, maxAll10)\n",
    "plot(dY100, maxAll100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "min deriv at y2 =  -0.14333048620989625\n"
     ]
    }
   ],
   "source": [
    "def boundaryZero2(y2):\n",
    "    return PowerSeriesOK(yOftau2Pow(y2),R=R)-1\n",
    "besty2 = minimize_scalar(boundaryZero2, bracket=(yOftau[2]-DeltaY2Range,yOftau[2]+DeltaY2Range)).x\n",
    "print(\"min deriv at y2 = \",besty2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y2Range = -0.2634637056917766 -0.029570443720019053\n"
     ]
    }
   ],
   "source": [
    "def yOftau23(y2,y3):\n",
    "    return append(yOftau[0:2],[y2,y3])\n",
    "\n",
    "def yOftau23Pow(y2,y3):\n",
    "    return polyfit(taus[0:4],yOftau23(y2,y3),3)\n",
    "\n",
    "def boundaryZero23(y2,y3):\n",
    "    return PowerSeriesOK(yOftau23Pow(y2,y3),R=R)-1\n",
    "\n",
    "DeltaY3Range = abs(polyRange(2,R,taus[3]))\n",
    "\n",
    "def besty3(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    minY3message = minimize_scalar(boundaryZero3,bracket=(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range))\n",
    "    return minY3message.x\n",
    "\n",
    "def besty3ToZero(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    minY3message = minimize_scalar(boundaryZero3,bracket=(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range))\n",
    "    return minY3message.fun\n",
    "\n",
    "def y2minmax():\n",
    "    y2min = root_scalar(besty3ToZero, bracket=(besty2-DeltaY2Range, besty2)).root\n",
    "    y2max = root_scalar(besty3ToZero, bracket=(besty2, besty2+DeltaY2Range)).root\n",
    "    return y2min, y2max\n",
    "\n",
    "y2min, y2max = y2minmax()\n",
    "if y2min > y2max:\n",
    "    temp = y2min\n",
    "    y2min = y2max\n",
    "    y2max = temp\n",
    "\n",
    "#y3s = linspace(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range, 101)\n",
    "#bz23s = [boundaryZero23(yOftau[2],y3) for y3 in y3s]\n",
    "#plot(y3s, bz23s)\n",
    "#print(besty3(yOftau[2]))\n",
    "\n",
    "def y3minmax(y2):\n",
    "    boundaryZero3 = lambda y3: boundaryZero23(y2,y3)\n",
    "    y3Best = besty3(y2)\n",
    "    if y3Best is None:\n",
    "        return None\n",
    "    y3min =  root_scalar(boundaryZero3, bracket = (y3Best - DeltaY3Range, y3Best)).root\n",
    "    y3max =  root_scalar(boundaryZero3, bracket = (y3Best, y3Best + DeltaY3Range)).root\n",
    "    return y3min, y3max\n",
    "\n",
    "#y3s = linspace(yOftau[3]-DeltaY3Range, yOftau[3]+DeltaY3Range, 101)\n",
    "#bz23s = [boundaryZero23(yOftau[2]+DeltaY3Range,y3) for y3 in y3s]\n",
    "#plot(y3s, bz23s)\n",
    "#print(besty3(yOftau[2]+DeltaY3Range))\n",
    "\n",
    "#y2NearMin = linspace(y2min-0.01, y2min+0.01, 10)\n",
    "\n",
    "#y2NearMax = linspace(y2max-0.01, y2max+0.01, 10)\n",
    "\n",
    "print(\"y2Range =\", y2min, y2max)\n",
    "\n",
    "\n",
    "#print(\"y2NearMax\")\n",
    "#[(y2, besty3ToZero(y2)) for y2 in y2NearMax]\n",
    "\n",
    "eps = 0.001\n",
    "y2s = linspace(y2min+eps, y2max-eps,100)\n",
    "y3mins, y3maxes = transpose([y3minmax(y2) for y2 in y2s])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fill_between(y2s, y3mins, y3maxes, alpha=0.2)\n",
    "plot(y2s, y3mins, \"b\")\n",
    "plot(y2s, y3maxes, \"b\")\n",
    "plot([yOftau[2], yOftau[2]],y3minmax(yOftau[2]),\"k-\",linewidth=3)\n",
    "plot([yOftau[2]], [yOftau[3]], \"ro\")\n",
    "#xticks([yOftau[2]], [r\"$y(t_2)$\"], fontsize=16);\n",
    "#yticks([yOftau[3]], [r\"$y(t_3)$\"], fontsize=16);\n",
    "xlabel(r\"allowed $y(t_2)$\", fontsize=16);\n",
    "ylabel(r\"allowed $y(t_3)$\", fontsize=16);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "taus = { -0.8999640491297001 , 0.821432181723202 , -0.318290900305254 , 0.5021416143360649 }\n",
      "ys = { -0.26241038791886273 , 0.08999318029017404 , -0.06710657173097592 , 0.07047063677749803 }\n"
     ]
    }
   ],
   "source": [
    "print(\"taus = {\",taus[0],\",\", taus[1],\",\", taus[2],\",\", taus[3],\"}\")\n",
    "print(\"ys = {\",yOftau[0],\",\", yOftau[1],\",\", yOftau[2],\",\", yOftau[3],\"}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "VertexChoices = [n for n in permutations(range(4)) if n[0]<n[1] and n[2]<n[3]]\n",
    "SignChoices = [(-1,-1),(-1,1),(1,-1),(1,1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Corner(n,s,R):\n",
    "    \"\"\"\n",
    "    Solves yn = sum(theta_alpha tn^alpha) with y0 and y1, fixing theta_n1 = s1/R^n1 and theta_n2 = s2/R^n2\n",
    "    \\btheta = M^(-1) v\n",
    "    \"\"\"\n",
    "    M = array([[taus[0]**n[2], taus[0]**n[3]],\n",
    "               [taus[1]**n[2], taus[1]**n[3]]])\n",
    "    Minv = inv(M)\n",
    "    V = array([yOftau[0] - (s[0]/R**n[0])*taus[0]**n[0] - (s[1]/R**n[1])*taus[0]**n[1],\n",
    "               yOftau[1] - (s[0]/R**n[0])*taus[1]**n[0] - (s[1]/R**n[1])*taus[1]**n[1]])\n",
    "    theta2,theta3 = dot(Minv, V)\n",
    "    if abs(theta2)>1/R**n[2] or abs(theta3)>1/R**n[3]:\n",
    "        return None\n",
    "    y2 = (s[0]/R**n[0])*taus[2]**n[0] + (s[1]/R**n[1])*taus[2]**n[1] + theta2 * taus[2]**n[2]+ theta3 * taus[2]**n[3]\n",
    "    y3 = (s[0]/R**n[0])*taus[3]**n[0] + (s[1]/R**n[1])*taus[3]**n[1] + theta2 * taus[3]**n[2]+ theta3 * taus[3]**n[3]\n",
    "    return y2, y3\n",
    "Corner(VertexChoices[0], SignChoices[0],R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "Corner([0,2,1,3],[1,-1],R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(-0.010477932085226252, 0.16025307193673588),\n",
       " (0.05529011569742963, 0.1128427630144046),\n",
       " (-0.34195108904092353, -0.06358648447561535),\n",
       " (-0.27618304125826765, -0.11099679339794669)]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "corners = [Corner(n,s,R) for n in VertexChoices for s in SignChoices if Corner(n,s,R) is not None]\n",
    "corners"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fd26065b4c0>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "y2Corners, y3Corners = transpose(corners)\n",
    "plot(y2Corners, y3Corners, \"ko\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "hull = ConvexHull(corners)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2, 3, 1, 0], dtype=int32)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hull.vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "y2Corners, y3Corners = transpose([corners[vert] for vert in hull.vertices])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(-0.34195108904092353, -0.06358648447561535),\n",
       " (-0.27618304125826765, -0.11099679339794669),\n",
       " (0.05529011569742963, 0.1128427630144046),\n",
       " (-0.010477932085226252, 0.16025307193673588)]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[corners[vert] for vert in hull.vertices]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.03018985539456598 0.12201248046635732\n"
     ]
    }
   ],
   "source": [
    "minCorner = argmin(y2Corners)\n",
    "maxCorner = argmax(y2Corners)\n",
    "y2MinCorner = min(y2Corners)\n",
    "y2MaxCorner = max(y2Corners)\n",
    "y2Bottom = y2Corners[minCorner:maxCorner+1]\n",
    "y3Bottom = y3Corners[minCorner:maxCorner+1]\n",
    "y2Top = concatenate((flip(y2Corners[:minCorner+1]),flip(y2Corners[maxCorner:])))\n",
    "y3Top = concatenate((flip(y3Corners[:minCorner+1]),flip(y3Corners[maxCorner:])))\n",
    "\n",
    "y2points = linspace(y2MinCorner, y2MaxCorner,1000)\n",
    "bottom = interp(y2points, y2Bottom, y3Bottom)\n",
    "top = interp(y2points, y2Top, y3Top)\n",
    "y3RedMin = interp(yOftau[2], y2Bottom, y3Bottom)\n",
    "y3RedMax = interp(yOftau[2], y2Top, y3Top)\n",
    "print(y3RedMin,y3RedMax)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-36-d5928e493d3b>:40: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n",
      "  axes().set_aspect(\"equal\")\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEPCAYAAABP1MOPAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABlUklEQVR4nO2ddXRUV9eHn4O7u0Nxl+DuLkUKtLgGd3d3d3enUGhxWigUTYK7u0MIBIif748z9Au8UDKTmdy54TxrZSVz9Zc7M3fffc4WIaVEo9FoNN8vEYwWoNFoNBpj0YZAo9FovnO0IdBoNJrvHG0INBqN5jtHGwKNRqP5zolktABnI1GiRDJdunRGy9Bowgf+XvDuDgQFQLRkED0p+vkzbPA4dfqFlDJxSLbVhuAz0qVLh7u7u9EyNBpz4/8GNsX9/9cVDkH8vIbJ+R4RUeLcDem22jRrNBr78ngf7Mjx6TJtBJwabQg0Go198PeGk65woBJEiGa0Go0VaEOg0WhCz9O/YWduuLEQMnWGSkeMVqSxAj1HoNFobCfgPZwZANdmQcy0UGYXJC5mtCqNlWhDoNFobOP5UTjeAt5ehx/aQu6RECmm0apsw88PokQxWoVh6KEhjUZjHYE+cKoP7Cup/i61HfJPMacR+PAB+g6EeMmgV3/w9TVakSFoQ6DRaELOKw/YlR+uTIb0TaHSMUhaxmhVtnHSDQqWgOmzIU9umDUXipWFK9eMVhbmaEOg0Wi+TaAfnB0MewqD32so8Su4zILIcYxWZj2+vjBoOJSqCN7esHAObFgFC2bD/ftQuCQsXg7fUYl+bQg0Gs1/43kO9hSCi2MgzU9Q+QQkr2i0Kts4fQaKlIZJU6FOLdi6ASpVgEiRoHJF2L0d8uSCjl2hYVPw9DRacZigDYFGo/kyQQFwfhTsdoEPj6DYOii0AKLEM1qZ9fj7w8ixULwcvHgBc6bDhNGQNOmn2yVLBmtXQO/u8McOyF8U/jlqhOIwxekNgRCiihDiqhDihhCi/xfWZxVCHBNC+Aohen+27o4Q4rwQ4owQQteN0GhCitclNQx0fiikrAmVT0LK6karso3zF5UBGD0eqlWGLRugWhWIHPnL20eIAJ07wKa1EDEiVKgGw0ZBQEDY6g5DnNoQCCEiAnOAqkB2oLEQIvtnm70CugKTv3KYslLKvFJKF8cp1WjCCUGBcGmimhB+dxeKrICiyyFqQqOVWU9AAEyYAkVKwYMHMH0iTJkAKVOAEN/eP19e2Pkb1KoB4yZBmUpwJ8Tle0yFUxsCoBBwQ0p5S0rpB6wHagffQEr5TErpBvgbIVCjCTe8ua5CQs/0g2QVlBeQ+kejVdnGlWtQuiIMGQHly8KWjVC71te9gK8RKxZMnwTTJsKly1CgGGzY5BjNBuLshiAlcD/Y6weWZSFFAnuFEB5CiHZf20gI0U4I4S6EcH/+/LmNUjUakyKD4MoM2JUH3lyGQoug2FqIFqIKxs5FYCBMmwUFi8ONWzBpLMycAmlShcwL+Bo/1oZd2yBDemjaGlq1h7dv7afbYJzdEHzpnbMmpqu4lDI/amipkxCi1Jc2klIulFK6SCldEic24Ydfo7EV79uwvyyc6g6JS6qIoLQNQ3fTNIobN6F8Veg3CEoUUxFB9evaL2M4dWr4dR10bAdrNyhj4+5hn2MbjLMbggdA6mCvUwGPQrqzlPKR5fczYCtqqEmj0UgJ1+bCjlzgeRpcZkOJTRA9udHKrCcoCOYuAJficOEijB0Bc2dAurT2N2iRIkHfXrBmObz/oHIRJk5VGkyMsxsCNyCTECK9ECIK0AjYHpIdhRAxhRCxP/4NVAIuOEypRmMW3t2HvyqCeydIWBAqH4f0zczpBdy5C1VqQfc+4JIPtm6Cxg0halTHnrdoYdjzO5QtDYOHQ5Wa8OixY8/pQJy66JyUMkAI0RnYA0QElkopLwohXC3r5wshkgHuQBwgSAjRHRVhlAjYKtSHOxKwVkq524B/Q6NxDqSEW0vBoyfIAMg3FX5obU4DICUsWQ59B6nXwwdBo4YQzcEGIDhx46qs5DXrYcx4yF8EFs2DmtXCToOdEPI7SqMOCS4uLlK3qtSEO94/gpNt4dFOSFQMCs6DWOkde85NwcpPNHhjv+M+eAiunWHvn+rJfPgQyJzRWIN2/QZ06QlXrkL7NjBxDESPbpweQESJ4xHSsHlnHxrSaDShQUq4vRp25ISnByDPOCiz0/FGwBFICSvXQL4icPgoDOwLSxdClkzGezWZMsK2zdCiKSxYrMpYXLhkrCYr0IZAowmv+DyDwz/CsaYQOyNU/AcydwJhwq/9k6dQtxG06QCZflDRO21aQnQnaokZNQoMHwxL5sPTZ1CsNMxbaIridSb8RGg0mm9ydxP8kR0e7YJcI6HcXoidyWhV1iMlbNgMeQvBn39B356wYglkz6ZKQTgj5cuq4nUFXaBbb/ixIbx4abSq/8RJr6RGo7EJ35fwT0M48hPESK28gKzdQUQ0Wpn1PH8BjZtD01aQJjVsWAOubSFmDKOVfZskiWHFYhjQF/b9qSaS/zpotKqvog2BRhNeeLAdduSA+1shxyAo/yfEyWq0KtvYul15AX/shG6dYfUyVR7aWb2ALxEhArRvrRLbokeHqrVhwBBVCdXJMNFV1Wg0X8TvNRxtBodqQ9TEUOEgZO8HEaysq+MMvHoFzVpDwyaQNAmsWwndOqmaP2YlZw7YsRUa1IUpM6BkeZUF7URoQ6DRmJlHu5UXcHctZOujjEC8XEarso2du1VE0Oat0Km9MgIF8pnLC/gaMWLAxLEwa5qqgVSwBKxa6zQTyeHgCms03yH+b+F4GzhYFSLFhrL7IecQiGCnujphiZcXtO0IdX6COHFUY5ie3SB2bKOV2Z+a1VTxumxZobUrNGmp/n+D0YZAozEbj/9UeQG3lkHmrlDxMCQsYLQq29j3p/ICVq2Fdq1g42oo5KIawoRXUqZQPZK7d4Yt21Rp6+MnDJWkDYFGYxYC3oFbRzhQASJEgjK7Ic9oiOhEsfQh5e1b6NQdqv+o6gKtXgr9equyDd8DESNC9y6wfhUEBELZKjBmgiqjbQDaEGg0ZuDZYdiZG67Pg4yuUPEoJC5itCrb+PuwegpevExl4m5aA8WKhm8v4GsULKByDqpUghFjVFvM+w/CXIY2BBqNMxPwATx6wP7Sqo1k6R2QbyJEMkEs/ee8fw89+0LF6mqSdPkiGDIAEiQwWpmxxIkNs6fBhDFw+iwUKApbt4WpBG0INBpn5flx2JUPrk6H9C2g8jFIUtJoVbZx7ITqFzB7PvzcUDWQL13y+/QCvoQQ0LC+CjNNlQoaNoX2neHduzA5vTYEGo2zEegLp/vDvuIQ4A0lt4LLDIhk4lj6spXB11fV4Rk5FBJ+517A10ifDrash7atYPkqKFQSzpxz+Gm1IdBonIlXp2G3C1yeAOkaq6Yxycobrco2fgn2U/9HdYMrX1Z1+dJ8nShRYFA/VaLi9WsoUQ5mzHZozoE2BBqNMxDkD+eGwZ5C4Pscim9UPQMimzCKxs8Pho36dNnYkaD7gVtHqRKw+3coXhT6DISadVVVUwegDYFGYzSvL8CewnBhJKSuqxrIp6hitCrbOHMOipaBcZM+Xa69ANtImACWLoBhg+HvfyB/Udizz+6n0YZAozGKoAC4MBZ2F4D3D6Doaii8GKKYcPzc31/FwRcrA0+fwqypRisKPwgBLZvCbxshbhyoWQ9691dzLnZCGwKNxgi8rsDeYnBuECSvqryAVLWMVmUbFy9DyQoqDr5yRVVts4b5+vY6Pdmywh9bVNTVzLlQrCxcuWaXQ2tDoNGEJUGBcHmKCgv1vgGFl0KxVRA1kdHKrCcwECZPh8Il4c5dmDoBpk+ClCmNbx0ZXokWTc23LJgN9++ra794eagnkrUh0GjCirc3VGLY6d6QtAxUPglp6hutyjauXYcylWDgUChTErZuhB9rQ2QTlr42I5UrqozkPLmhY1eVd+DpafPhtCHQaByNDIKrs2BnHvA6r6KBim+AaEmNVmY9QUEwc45KDrt6DcaPUqWV06bWXkBYkywZrF0OfXrAHzsgUy41ZGQD2hBoNI7E+w78WR48ukKiIlDpBKT7xZw3zVu3VXmI3gOgSCHYshEaNlBF4zTGECGCqlOUIT28eaOS0Gw5jJ1laTQaUGO21xfAzlzwyg3yz1AZwjFSGq3MeqSEBYtVobgz52DUUDVGnSGdUxm0115vjJYQtgQFqfmBanXg6XOYOAYO7rHpUNoQaDT25v0D1TDGzRXi54VKx+GHlk510wwx9+6rG02XnpAvj6oR1ORnp/ICHj97RuehI0nqUoxzl68YLSdsuHsPGjWF0eOgaGE4vE/1do4Tx6bD6SwPjcZeSAm3V4BHd5UpnHcSZGwLwoTPW1LCitVqGCggQFUJ/aUxRHMeA/D85SsmLljEnJVr8fH1RUrJsVNnyJ0tq9HSHEdQEKxZB2MnQaSIygvo0C7UhlkbAo3GHnx4AifawKMdkLAIFJoHsX4wWpVtPHoMHbrArr1QuCAMHwJZMjlN7+BXr18zZdEyZixbwQcfX/LnyI77+QtULFGMpnVrGy3PcTx4CP0GwZFjquzE7GmQPZtdPE1tCDSa0CAl3F0P7p0h4D3kHgOZO4IwYXllKWHtBujRR2Wt9u8NzZpAjOhGKwPA681bpi1ZzrQly3nj7U3ZooWpWb4s4+ctJEXSJMwbPZwY0Z1Dq12REjZsVsNAQRJGD4OunVROgZ3QhkCjsRWf52oe4P4WSFAACi6AOJmNVmUbT5+p1pHb/4D8eWHkMMie1Sm8AO9375i1fDWTFi7B08uLEgUL0LhWdfJky8rQqTN5+dqLNdMm8UO6tEZLtT9PnkL/wXDwkOrlPHuayh2w83yT0xsCIUQVYAYQEVgspRz/2fqswDIgPzBISjk5pPtqNDZzbwu4tQf/N5BzGGTppvoIm5HNW6FLD/B+B726QasWENP4DmgffHyYu2otE+Yv4vnLVxTNn5fGNauTP1cOokWNym979/PX0eO4/tKIulUrGS3XvkipupQNHwP+fjB0APTqDg7yeJz6kyuEiAjMASoCDwA3IcR2KeWlYJu9AroCdWzYV6OxDt9Xahjo7jqImwtK/wFxsxutyjZevIRuvWDTFsidSzWMyZ3TcC/A19ePRes3MnbOfB4/e45L7pwM6NCOQnlyE80yWX3n/gMmL1xK3uxZGdunJ5HDU0bzs+cwaBjs+1NFas2eDgXyOfR9cWpDABQCbkgpbwEIIdYDtYF/b+ZSymfAMyFEdWv31Wis4sEfcLIt+L6A7P0hWx+IYNIb0PYd0KkbvPKELh2hfWuIZWwHNH9/f5Zt2sLo2fO4/+gxebNnpXvr5hTLn4/owcbD/fz9GTR5OlEiR2L+mBHEj2fCng1f4/edMHQEvHsP/XpD/14QM6bDT+vshiAlcD/Y6wdAYXvvK4RoB7QDSJMmjfUqNeEbPy/w6KZCQ+NkgxIbVX6AGfH0hJ79YM16Vc0yDJ42v0VAQACrt25n5Mw53L7/gByZMzG6d3dKFixAzBj/O0Q1Z+Uart66zZRB/SmYJ7cBih3Aq1cwZATs2A05s8OcGSpiK4zeF2c3BF+aEQlpmb0Q7yulXAgsBHBxcXFcPziN+Xi0F062hvePIEsPyDEQIjpPLL1V7NmnGqI/fQaubVX8eVzbEpDsQWBgIBv+2MmIGbO5dusOWTKkZ3j3LpQpUohYX5mjOOpxmjW//U7N8mXp0LQxEZxgMjvU7Nmvivd5eUH3LjCkP8SOHaYSnN0QPABSB3udCngUBvtqvnf8veF0L7ixEGJngnL7IaGL0aps480b6DsIlq6AzJlg6kQoWAAiGhPiGhQUxNY9+xg6dSaXrt8gY9o0DO7SgfLFixL7P4ZBXr32Yvj02aRNmYJZI4Z+MlxkSry8YPho2LodsmaBDaugRDFDvDNnNwRuQCYhRHrgIdAI+DkM9tV8zzw5ACdawrt7kKkz5BoCEU0an37gb2jbUSUjtW4BXTtCXGPG1KWU/L7/L4ZNm8WZS5dJlyol/VzbUrlUceJ84wlYSsnw6bN4+86bpRPHkjZVijBS7SAO/K3CQl++gk6uMGKwzeUh7IFTGwIpZYAQojOwBxUCulRKeVEI4WpZP18IkQxwB+IAQUKI7kB2KeWbL+1ryD+iMQcB7+HMALg2E2KmgzK7IHExo1XZhre3ijyZt0hVply5RNWkMcgL2PP3YYZMnYHb2fOkSp6MXm1bUqVMKeKH8Oa34fedHPU4TfdWzalerrSD1TqQt94qMWzDZsiYAZYthLKlDXtfPiJkKDvbhDdcXFyku7u70TI0Yc2zI3C8heoa9kNbyD0SIjk+WsMh/HMU2rjC7bvQ7GeVhZowYdjrSJfl3z8FkDxJEhpUq0z1cqVJEC8eIoRJUddv36FZz37ky5GdfauXftN7cFqOHIO+A+HxE2jTAkYNg/jxHXY6ESWOh5QyROOZTu0RaDQOJ9AHzg6GK9NUiehSv0NSkz5xfvgAQ0eq5iSpU8HSBVCyOEQK+6/5EXcPSgSLzejU9BdqVChHovghNwAAPj6+DJw0jVgxYzB/zAhzGoF372DcJFi9DtKlVU3oK5Y33AsIjlWfECFEEaAKUARIAUQHXgBXgb+B36SUtvdL02jCkhducLw5vLkM6ZtDnrEQ2YQ3GoCTbtDKVbWQbPwT9OwGicO+D7Lb2XMMnTqT3X8fBhr/u7xFg7pWGYCPTFu6nNv3HzBn1FDy5shmR6VhxAk36DMA7j+A5k1g3EhI5Hz9qUM0PS2EaC6EOA8cBboDMYDrwAnAExWfvxh4KIRYbpmg1Wick0A/ODMI9hUFv9dQ4ldwmWVOI+DrC4OGQ6mK6slz4Rw15BDGRuDspSvUaduRQrUbcPz0WVr9VO+T9bYYgQPHTvDrrr00qFaF1j81sOkYhvHhA4wcq3oGSAkbV8O8mU5pBCAEHoEQ4iyQBFgJNAPOyC9MLAgh4gI1gF+Ai0KIllLKDXbWq9GEDs+zcKwZvD4HaRtD3gkQJZ7Rqmzj1GnlBVy6DPV+hH49IUmSMJVw6foNhk2byeade4gTKxZNf6xNvaqVSJE0CUs32n7cpy9eMmrWXDKmTcOM4YOIGjWK/UQ7Go/T0Kc/3LoDPzeE8aMhmXP3pw7J0NAyYL6U0ue/NpJSegFrgDVCiDxAMjvo02jsQ5A/XBgLF0dDlPhQbB2k/LwqiUnw81NjzuMnqyfMOdOhUgUIw3o7127dZsSM2azbvoMY0aPTuFYN6lerTOrkyUKd5BUYGMjQqTPw8/Nn9sihJA9j42YzPr4wbSYsWgpJk8Ca5fBjLUPmaKzlmwqllNOtPaiU8ixw1hZBGo3deX1ReQGepyB1Pcg3GaIaEEVjD85fhFbt4ew5qF1D1aNJnizM2mDevn+fUTPnsuLX34gaJQr1q1Xmp2pVSZMyORHtNPm5css2PM5fZEDH9lQoYZLw3fMXVOmO6zeUdzZ5HKQ0T66D85sqjcZWggLh8mQ4PxQixYYiKyF1HaNV2UZAAEyeDqPGqbIQMyZDtSph5gXcf/SYMbPnsWTjr0SIIKhdsTw/VatC+rSpiWTH6JcLV68xf/U6ShUqyICO7exmXByGnx/MngdzFkDCBCovoGF9U3gBwbGrWiFEfB01pHEK3lyDY83h5XFIUQMKzIBoiY1WZRuXr6q8ADcPqFoJBvaDVCnDxAt4/OwZ4+cuZP6a9UgpqVq6JA1rVCNj+rR2NQAA3u/fM2jydBLEj8e8McOIbXA11G9y+Qr06q/maGpVh6kTIHXqMPPO7InNhsAyD7AcVcitCTARqCiEeArUkFKes4tCjcYaZBBcnQlnB0KEqFBoMaRpYMovJ4GBKidg6EiIEQMmjYXaNSGK4ydOgzeG9/P3o1LJEjSsUY2sP6QnkoOedifOX8zjp89YMnEc2TJmdMg57EJAAMxfBDPmqLIQC+ZAk0ZhOkdjb0Lzjs4ERgBxgZ3ASCllDSFEfWASUNkO+jSakON9C461gOeHIVklFRIaPbnRqmzj+g1VI+jocShfFoYOhDSOf9p89fo1kxcuZebylXzw8aV88aI0qlmd7BkzOLT5y66Dh9h54G+a1a3Dz7WrO2+o6I2b0KsfnD0PVSqpIbp0ac35oBGM0BiCOFLK3wCEEKOllEsBpJSbhRCD7CFOowkRUsL1uXC6H4gI4DIb0jU155czKAjmLYSBwyBKZBg7EurVgaiOLX3t9eYt05euYOriZbx9944yhQvRqFY1cmXNQhQHP+k+ePKEcXMXkj3jD0we1JcoYeDxWE1gICxZruZpYkSH2VOhZXNTewHBsZeP9/dnr8NBkXCNKXh3D463hKd/QZIyUHAuxEhltCrbuHMX2nVSjcpLl4ChgyFDOocaNO9375i5fBWTFy79pDF83uzZiBoGN+SAgACGTJ6BAOaNGUFiI2oifYvbd6B3f5UfUL4szJwCGX8w54PGVwiNIXgphIgtpXwrpWzycaGlGqhv6KVpNP+BlHBzCZzqBTIA8k+DDK3M+eWUUj1t9rU40iMGQ8OfIJrjvID3Hz4wb/U6xs9byItXnhTJl5efa/1/Y/iwYtH6TZy/eo1RvbpTomCBMDtviAgKghWrYcIU9eQ/dQK0beVw78wIrK01tBHoJaW8L6Ws8JXNfICGoVam0XyN94/gRBt4vAsSFYNC81XZaDPy4CG4doa9f0KxIjBsMGTO6DCD5uPja2kMv4Anz1Vj+IEd23/SGN4exD94iNv0JA33uEcagg7WwbNMqU+28Th/kaUbf6VSyeL0bNPCubqN3b8PvQfCiZOqcN/saap5jBkfNEKAtR5BfWAyn/YCBkAIkQDIKqU8CrwOvTSN5jOkhDtrwL0rBPlAnvGQyVXNC5gNKWHVWhV+6OcHg/pBk58humO6bn1sDD9q1lwePH5C3uxZ6dG6GcUK5Ld7p6/4Bw+RdvZ8IloGBtJxl8DZ8wH+NQZeb98yZOoMkidJzNxRw4gR3Uka/0ip+jmPnahu+uNGqsYxZu+G9g1CUmsoi2W7y9/YNBNwGNUERqOxLx+eglt7eLANEhaCgvMhthOHGP4Xj59Ax26wY5dqGTliiHradMAT8Zcaw7v+0uirjeHtQcqVa4jo++nocERfX1KuXINnmVJIKRkzez6vPF+zevpkfkiX1iE6rObRY+g3CA4fgSKFVOmOnDnM6QW8u2fV5iHxCBoBw1BDPhIYKIT4CziFKkDnbdkurmUbjca+3N0Ibh0hwBtyjYIsnUGY8HlDStWZqntveP8e+vWC5k1VFIqdsaUxvL2I8uLlfy7ftvdP/jp6HNdfGlG3SkWHagkRUsKmLTBqLAQEwvDB0LOrOb0AKeHWcjg30KrdQmIIpgKHgPyo/ICcqJ4EUVCtIW8Cl4A8gE4i09gP35fg1gHubYL4+aDQAoiT1WhVtvH8BXTuAVu3Qb48MGIo5Mxudy/gi43hO3egfIn/bgxvT/wSJSTq8xdfXH7n/gMmL1pK3uzZGNunp0NzE0LEs2cwYCj8eQAK5IO5MyBPbkMayIea9w/BvTM8/VNF0HEwxLuGpOjcW+AAcEAI0Rpoirrh50AZh3xAduA0MNRa7RrNF7m/DU62Az9PyDEIsvaCCOaq3/IvW7dD5+7g9Qa6d1aRJ3a+KUsp+ePPAwydOtPqxvD25mGzX9QcQbDhocCoUbn7SyMGTp5OlMiRmD9mOPHjxQ1TXZ8gJWz/A4aOAh8fNUfTp4fK4DYbUsLdtXCmHwQFQIFZkLkj1ozSW/XNklJmD/byjOVHo7Effq/BvQvcWQ1xc0KprRAvl9GqbOPVK+jeB9ZvUk//82crb8COT5tSSvYe+oehU2dy8uw5mxrD25uPE8IRpvz2/1FDnesw4sZNrt26zZRB/SmYJ7ch2gB48RIGD4fdeyF3LjUXULCAOb0An6fq+/J4NyQqDkWX2zR3ZtJHLE245OEuONlGfbiz9YHs/SCCE2aZhoQdu6BDV3XT6dQeXNuCnZ/MDx47weAp0zniforkSRLTtUVTqxvDOwrPMqVwmTL939czYw9h7bY/qFWhHB2aNjYuVHTXHhg0DN56Q+/uyhMIoyEzu3NvM5zuBQEfIN8UyNINItg2dxaSqKFtwHAp5emQHFAIEQ3oCLyXUs63SZXm+8L/LXj0gFtLIHYWKLsGEjpZclFI8fJSIaEr10CWzDBzqhp7tmOlziPuHgyZMoMDx06QJGECOjb9mZo2NIYPS4ZPm0XalCmYOXyI3cNVQ4SnJwwbrYaDcmSDX6dD0cLm9AJ8X6jvy8NtkKAQFF0BcUM3dxYSj+AecFwIcQbVgewf4JyUMuDjBkKIFEAhoCZQF3gItAqVMs33weM/4UQreP9APdHkGAQRTRitAbDvT2jfWYWHtmut4s/j2m94xu3sOYZMmcGeQ/+QMH482v3ckNoVypEkUUKnNQAf8X7/nqWTxpE2lQHNWvb/pSaEPT2hWycYMkBVDTUjD7bDqR7g7wV5xirP2Q5zZyGZLO4ihJiOalo/HBUmKoUQb1ClJOIDkQEBnLRst0pKGRRqdZrwS8A7ON0Hrs+DWD9A2T2QqLDRqmzj7VvoP0S1KMz4A6xeCoUK2s0LOHvpCkOnzmD7/r+IFycOrX6qR51KFUieJLHTG4CPdG7+C9XLlQ7bk3q9UQ3kf90KmTPBmmUqS9jZm918Cb9XcKoP3N8E8fJC+b8gXk67HT5EpkRKeRPoIoToBRQFCgMpgGjAS+AKcEhKedduyjThl2eH4XgL8L4NmTpCzqEQyYTRGgB/H1blou/eg5ZNoWsniB/fLof+vDF8s7q1qVtFNYZ3qnIMIWBYt84O62PwRf4+rJLDnr9Q8zMjh0C8eGF3fnvyaDd4dFHh1DmHQs7BEMG+YbfWRg35oSqNfl5tVKP5NgEfVMOYqzMgZloovQOSlDBalW28f68mHecsUPXoVyyC4sXs8rTpyMbwYYWPz6eZxWEWwurtDWMmwLqNkCE9/LYJKpQ1pxfg76VKq99dC3FzQJmdkCC/Q05lbdG5RlLK9Q5RognfPD+uvIC3VyFDa8gzCiI5eSvCr3HsBLRuDzduQZPGKgs1QYJQH/bzxvANqlWhfrXKpE2Zwvl79wbD18+PvuMnAY3D9sRHj0OfgfDoEbRqDmOGgzOWtQ4JT/5UyWEfHkO2fpB7BER0XNVTa321lUKIdkBnKeUlRwjShDMCfeHcUNVEPnpyKPkbJCtntCrb8PGB4aNh2izVM3jpfChVMtSNyj9vDF+nUgUaVK1s98bwYYGPry/9xk/mqMdpJMHnL6467qTv36tS0StWQ9o0sGUDVKloTi8gwBvODILbyyB2Zqh4BBIXcfhprf0EFwDmAqeFELNQYaXe39gnVAghqgAzUGlyi6WU4z9bLyzrqwHvgRZSylOWdXeAt0AgECCldHGkVs1nvDoFx5qB10VI1wTyjofIJo3WcPeAVq5w5So0rK9i0BMnDtUhHz97xri5C1kQrDF8o5rV+SFdGtMZAFAVRXuOGs+5K1fp0641LFzi+JO6e0DvAaqpT5PGMGF0qN8Xw3h2WNXUen8PsvSAPGMgUthUZbV2juA8UFII0RyYADQWQvSWUq5zhDghRERgDlAReAC4CSG2f+aNVEVVPs2EmsSeZ/n9kbJSyv8tfKJxHEH+cH4UXBoHURNB8U2QwqQtrP38YPR4mDQNkiSGBbNVl6pQeAGfN4avWKI4jWpWd2hjeEfz+NkzugwbzcMnTxnVqxu92zrYEPj4wJQZsHgZpEgBG1ZDzWqh9s4MIeA9nB8ON+ZDrAxQ4W9IUjJMJdh01aSUK4QQvwFjgVXBhosu2lMcKjfhhpTyFoAQYj1QG1Xk7iO1gZVSSonKd4gnhEgupXxsZy2akPD6PBxtBq/PQJqfIN8kiGKfKJow58w5aO0K5y/Aj7Wgby9Inszmw716/Zopi5YxY9mKMG0M72iu3rpNtxFj8PHxZe7oYbSoX9exBu3MOdVA/uYt5Z1NHBuq98VQnh8Hd1fwvqUi6PJNhEhhn+ls87slpfQCOgkhFgMr+XS46K2d9KXk0yY4D/j0af9r26QEHqPKZu8VQkhggZRy4ZdOYjFk7QDSpEljH+XfG0EBcGkCnB8BUeJB0TWQqqbRqmzD31+NOY+dCAniq+5UlSva3Kjc681bpi1ZzrQly1Vj+CKFaFQzbBrDO5oTZ87SZ+wkYkSLxprpk6lRoazjIpt8/WDmHJi3UHlnK5dA/R/N6QUE+sCFUXBtjuqxXXY/JC9vmByrr6AQIjKq4miRYD/pLKs7AY2EEB2klNvtoO9L2TLSim2KSykfCSGSAPuEEFeklIf+Z2NlIBYCuLi4fH58zbfwuqzmAl65Q8raUGA6RDVptMbFy8oLOHUaalSDAb3V0IMNiVve794xa/lqJi1c8klj+Hw5spveAADsOniI4dNnkzp5MlZNm0Rxl/yOS3C7cAl694Mr16BubZgyHlKmdMy5HM1LD3BzVRF0P7SB/FMMnzuzNnz0KMoIRAGCgLPA76iyE0cAb1QTm81CiK52qDX0AEgd7HUq4FFIt5FSfvz9TAixFTXU9D+GQGMjQYFwZRqcG6zc2cLLIE09o1XZRmAgTJ0JI8ao4nBTJ0DN6jZ5AR98fP5tDP/85at/G8MXyJ2TqFFMWkQvGFJKVvz6G7NXrCZX1sxsmD2NbBkd1C3O31/lasyeB/HjwZL50KiBzd6ZoQT5wcXxcHUaREsKZXZBiipGqwKs9wi8gXGom/5xKeW7L2zTSwjxFBgIhNYQuAGZhBDpUfWLGgE/f7bNdqCzZf6gMOAlpXwshIgJRJBSvrX8XQkYGUo9mo+8vQHHmsOLo5C8KrjMVB9uM3L1OrRxhRNuULkCDOwPaVJZ7QX4+vqxcN2GTxrDD+jQjkJ5cxMtquNiwMOSwMBApixexsY/dlG6cCHWzJhEymQOGp+/ek0V8LtwEapXhekTIU0ac7aOfH0eTrYHrwuQrqn6vkSJZ7Sqf7E2aqhSCDc9BIz/5lbfPl+AEKIzsAcVPrpUSnlRCOFqWT8f2IkKHb2BCh9tadk9KbDV4qpGAtZKKXeHVtN3jwxS45pn+qs094ILIG0jc345g4LUk+bgERAtqgo9rFMLrLxp+/n5sWzTFkbPnmdpDJ+NHm2aUyx/PmMqbToIH1/ff6ue/lS9KvPHjHBMc5mAAFiwBGbMgpixYN5MaPaLSb0Af7g8BS5PhCgJVB5N6tpGq/ofHDXLchYVzRNqpJQ7UTf74MvmB/tbouYmPt/vFqp9psZeeN+B4y3h2UFIWgEKzoboBlSTtAc3b6kaQf8chXJlVEXKdGmtMmgfG8OPmDGbOw8ekiNzJjo0aUwJl/wOawxvFK/fvKXn6HGcv3KNLs2bML5/b2JEd0CM+42bKi/gzFmoWB5mTlGlIsz4oOF1WXXZe31WRdAVnOu0c2cOMQRSyg+ouQNNeEBKuLFAVQsFKDAT0jc355czKEjFtw8YChEjwOhh0KCe1V7AvsNH6DxsZJg3hjeCR0+f0XW4yhEY3as7vdq2ImpUO891BAbCspUqXyNaNJgxWZWJMOOQmgyEqzPh4hiIFBuKb4S0DYxW9Z+YMO5KE6a8fwDHW8GTfZC4lHqqiWnSENt796FdJ/jrIJQoBsOHwA/WPW36+fnRd9wkZixbSbpUKcO8MXxYc+XmLbqNGIOvrx/zxoygeb069s8RuHsPevcHNw8oUwpmTVVlo834oPH2upoLeOUOqWpDoYUQLYnRqr6JNgSaLyMl3FqummAE+UO+ySrUTZij+uUnSAnLV6khh6AgGDoQfm6k5gWs4K23N/U6dGXf4SPUqVSBto0bkDRRIgeJNp7jp8/Sd+xEYsaMwdpZU6letrR9cwSCgmD1Ohg3CSJFhIljoEM7k3oBQXB9LpwfCRGjQ9HVkO5n0xgzbQg0/8uHJ3CiDTzaAYmKQEFL6rsZefQYOnSBXXuhcEEYMRQyZ7S6ReHjZ8+o3rI9565cpXvL5tSvXjncRAJ9iR1/HWTkzLmkTp6MtTMnUyRfPvvmCDx4CH0HqoqhxYuqpL3s2Uxz4/wE79sqL+DFMUhRDQotghjmmjvThkDz/0gJd9er8rcB7yH3GMjcybxewNoN0KMP+PpC/97QrAnEsH6C88qNm1Rp3obnr14xpEsHqpQuadqaQN9CSsnyzVuZs3INebJlZd2sKfbNEZASNmyG0eMgSKo5mq6d1LyA2ZASbi6Gc0NARILCiyFDK1Mas5A0r//LiuNJKaVxedIa2/F5rsY2H2yFBAXU2GbsTEarso2nz6BjN/h9B+TPCyOHQfasNjUqP+LuQa02HRAIxvTuQbEC+UzVG8AaAgMDmbRgCZt37aFs0cKsnj6JFEntmBvy+An0H6y6hxVyUV5AntymvHHy/r6qFPrsb0haHoosNe/cGSHzCCLwaVmHLEAy4A7wFBWvnw5V28eBRcc1DuPer8q19X8DOYepJvJ2aIhtCJu2QNee4P1OlYpu2RxsjOTZunsfP3frRZKECRnarRN5smUxTY9ga/Hx8WXQ5Gn8fcKNhjWqMn/MSOLFtWPZg19/U70cAvxh2EDo2Q0cEX7qaKSE2ytUpz0pVfBERldzGrNghKR5fZmPfwsh6qBq/xeRUp4MtrwwsMGyTmMWfF+Beyc1HBQvN5T+A+JmN1qVbbx4CV17weYtkDsXjBoGuXLY5AUAzFm5hi7DRpE9U0aGde1EhrSpv72TSXn95i09R43j/NVrdG3RlHH9etk/R6BXP+WdzZoGBfLZ/L4YyofHatj0YwRd0eUQK73RquyCtY99o4AhwY0AgJTyhBBiODAa2GYnbRpH8uAPONkWfF9A9gGQrbfdG2KHGdt3QMeu4PlajTe3awWxbGuDGRQUxMCJU5kwfxHFXfLTv0Nbkidx/vA/W3n45Cldho/m8bNnjO3Tkx6tW9g/RwDUHE2/XmDGMFsp4e4GONNH1QvKPx2ydDHn3NlXsNYQZAKef2XdM8BBlac0dsPPCzy6Kfc2TnYosQnimzQB29MTevaDNeshR3aYOwvy57H5adPPz4/W/Qaxeut2apQrQ7dWzYgf1wElFJyEKzdu0XXEGPz8/Zg/ZgTN6topR+DlKxg64tNlwweb0wvweQYeXeHRTkhYBIqugDiZjVZld6x9128D7YFdX1jXHjVvoHFWHu2BE63B5wlk7QXZ+zu0IbZD2b0XXLvAs+cq9rxDW4hj+5j2m7fe1OvQhf3/HKV5vTq0+qleuCsTEZxjp07Tb9xklSMwxY45Arv3waBh4OX16XIzGoH7W+BUTwh4B3knqO9MhPAZKGCtIRgBrBFCXAA28/+TxfWBrMAv9pWnsQv+b+FUL7i5SDXELrsPEpq0ffObN9BnoCpHkDkTTJsELvlD1aj80dOnVGvRjovXrtOjdQvqV6scLspFf43f9//F6NnzSZMiOWtmTLJPjoCXFwwbBb/9DtmywIZV8LSafQSHNb4vlQF4sBXi54diq8w7dxZCrK0+ul4I8QJlEAYAkQF/VLnoylLKP+0vURMqnhyAEy3h3T3I3BlyDoWIJozZBlUaol0nlYzUpiV06QChHLq5fOMmVZq14aWnJ0O7dqJSqeLhOkdg6cZfmbd6HXmzZ2P9rKlk+cEOiYIH/oZ+g+CVJ3RyhRGDlXe2KfSHDnMe/qGGTv1eQ64RkGOgeSPorMDq/1BKuR/YL4SIACQCXkgpg+yuTBM6At7DmX5wbTbETA9ldkPiokarsg1vbxg4FOYvVrWBVi6BooVD5QUA/OPmTq02HYkQIQJj+/akSL484TZHICAwkInzF7Nl917KFS3C6hmTQj8J/uatSgzb+Ctk/AGWL4KypUP9vhiCnyec7gv3NqgIunL7zDt3ZgOh6VkchJog1jgbz47A8ebgfRN+aAe5RxjSENsu/HNUNY25fRea/wLdOkOCBKE+7K+79vBLt94kS5yIod06kztr5nCdIzBw8jQOnXCjUc1qzB8zkrhxYofuoP8cVSUinjxVUVqjhkH8+PYRHNY82gsencH3OeQYZPGaw+/Q4JewpWdxPmAIUAqIBxSSUp4SQowFDunmLwYS6ANnB6n2kTFSQ6nfIWlpo1XZxocPMHQkzJwLqVPBsoWqYqgdhm1mLV9FtxFjyJk5E0O6dAzfOQJeb+gxahwXrl2ne6vmjOnTI3Q5Au/eqSJxq9ep/g2/bVR9A8zoBfi/UQ2W7qyGONmg1HZIVNBoVYZgbc/iEsB+4BawFugcbHUQ4ApoQ2AEL04qL+DNFdUrIM9YiBzKpz6jOHESWrnC9RvQ+CeVhZo49FU+g4KCGDBhChMXLKaES376d2xHssSJ7SDYOXnw5Aldh43myfMXjOvbix6tmxMlNJPgx09CnwFqjqZFUxg7AsxaffXJAZVM+eERZO0NeUaZd+7MDlj7eDUe1TayDqp1ZHBDcApoZh9ZmhAT6Afnh6tWeFGTQIlfIXlFo1XZhq8vjBgLU2dA8mSwaK4ac7aDF+Dn50ervgNZ89vv1KpQjq4tmxEvtMMjTszlGzfpNmIs/v7+LBw3il/q1LR9EvzDB5g4VUVqpU4Fm9aoHsJm9AICvOHsELi1BGJlhIqHIXExo1UZjrWfjPxAXSmlFELIz9a9AMLv45Uz4nkGjjYDr/OQtrGKdXaihthWceq08gIuXYb6P0LfnmCnjF6vN2+p69qZv44ep0X9H2nZoG64zhE44n6K/hMmEztmLFZOnUDVMqVszxHwOK2axty+Az83hAljIKlJM62fHQH3DvDuLmTuCnnHQaTw+zmwBmsNgQ/wtSuXHPD6yjqNPQnyhwtj4eJo1RC72HpIadKYbT8/NeY8frIaZpg7AypVsIsXACpHoGrztly6foNebVpSt2qlcJ0jsH3/X4yZNY+0KVOyduZkCuXNY9skuI8vTJsJi5ZCsqSwdgXUqWm39yVMCfwA50fA9XkQMy2U/wuSljFalVNh7bv6D9BdCBG8ntBHz6A1YE3Jao0tvL4Ix5qB5ylIXU91DnPShtjf5NwFaO0KZ89B7ZqqFk3yZHar5Hjp+g2qNm/LS09PhnXrRMWS4TtHYMmGzcxfs558ObKxbmYocgTOnYde/dUcTf0fYdI4SGmuRiv/8sIN3NqD9w3I2F59XyLbVocqPGPtt2IIcAQ4i8oslkBzIcRUoADwfU65hwVBgXB5MpwfqhpiF1kJqesYrco2AgJUk/LR4yFeXNWovFoViGy/oneHT7pTq00HIkWKyLh+PSmcN3znCEyYt5Cte/ZTvlhRVk2faFuOgJ8fzJoLcxdCwoQqL+Cneib1AnxV8/irM1W3sLJ7zTt3FgZYm1l8VghRCpgEDAIEasL4MFBaSqn7ETiCN1fhWHN4eQJS1lTVD6OZdDrm8lVo3R7cT0G1yjCgL6RKadd67pt37qZJ9z4kT5KYYd06kTNL+M0R+ODjw8CJUzns5kHjWjWYN3q4bTkCl66oUtGXr0Ct6jBtIqRKZc46+56nVZOlN1cgfQsoMB2ihN/igfbAlsziU0B5IUQ0IAHwWkr53u7KNKoh9pUZqglGxGhQaAmkqW/OL2dgIMyYo+rRxIgBk8dBrRpg5/H6mctW0n3kWHJmzsTQrp1InyaVXY/vTLx45UmvMRO4fP0GPdu0YFSv7tbnCAQEwLyFKl8jThxYOBd+aWhX7yzMCPKDSxPhyhSImljl0aSqYbQqU2BtHkEV4LCU8p2U0gd45BhZGt7ehOMt4Pk/kKwyuMyC6MmMVmUb129A246qUXmFcjB4AKRNbVeDFhQURP8Jk5m0YAklC7rQv2Nbkpo1xj0EnLl4mf4Tp+D97j3j+/emW8tm1ucIXL+hvIBzF6BqZTVElzaNOR80vC7CiXaWCLqf1fclaugz0L8XrPUIdgIBQgh31MTwAeCIxSho7IEMUtENp/upxhcucyBdE3N+OYOC1NPmwGEQJTKMHQn16kBU+5a+9vX1o2WfAazb/ge1Kpaja4vwmyNw7fYd5q9Zz6ETbiRLnIh1M6dSs0JZ6+Y/AgNh8TKYMkO18Zw9VbX0NKUXEKAy6S+NV6HTJX6FNHWNVmU6rDUEmYHyQBlUlNBAwFcIcQJlFA5IKQ/ZVeH3xLt7ygt4egCSlIWCcyCGSYc2bt9RlUL/PgylS8DQwZAhnd0NWvAcgZYN6tKi/o/hMkfg1r37LFi7gT+PHCNWjBi0+qkeAzu2J0PaNNbNf9y+o/ICPE5D+bIwc4oqGGfGB403V9VcwMcIuoLzzDt3ZjDWThbfAG4ACwCEENmBcsCPwFBUVJEJQwwMRkq4uVj1DJCBkH8aZGhlzi+nlOpps99g9XrEYGj4E0SzfwOch0+eUrVFGy5fv0nvtq34sUrFcJcjcO/RIxat28Tuvw8TLWoUmtatzcBO7cmcPr11SWJBQbB8lcoQjhJFTQa3aWl37yxMkIGqqu6F0aqYYrF1kK6R0apMjU03bSFEDKAkUBblIeRDJZNpb8Ba3j+CE23g8S5IXFw91cRMZ7Qq27j/AFw7w76/oFgR1Z4wU0aHGLSL165TtUVbXr32Ynj3zlQoUSxc5Qg8fPKUxRs2s/Ovg0SKFImGNaoysFN7smfKZH0Y7L37qpnPiZNQqgTMmgpZs5jzQcP7Jpx0tUTQ1YBCi8w7d+ZEWDtZPBLlARQE/FAJZhtRxeZOSSk/LzsRaiwT1DNQtY0WSynHf7ZeWNZXA94DLSyRTd/c11CkhNurVBOMIF9VHiJje3M2xJYSVq1V/YMDAmBwf2jys0O8AIC/j5+kdtuORIkcWeUI5MkdbnIEnjx/wdKNv7Jt359EEILalSowqLMrubNmsd7QSan6OY+dCBEEjB8FHdtDNBMWV5NBcGOhqqsVITIUWQ7pm5nTmDkh1j5CDUbdbGcCE6WUX2tkbxeEEBGBOUBF4AHgJoTYLqW8FGyzqkAmy09hYB5QOIT7GsOHp3CyHTzcDgkLQcH5EDuj0aps4/ET6NAVdu6Ggi4wYghkzeywHrUb/9hJ0x59SZE0CcO6dyZn5kzhIkfgxStPlm3awpbde5FSUq1sKQZ1cqVArpy2eTqPHquuYYePqCY+s6dBzhzmvHG+uwtuHVQEXfLKUHgJxEhptKpwhbWfsG6o4aBWQA8hxFlU9NBfqLBSbzvrKwTckFLeAhBCrAdqA8Fv5rWBlRZv5LgQIp4QIjmQLgT7hj13N4BbR9UQO/co1T5SmPBpVkrYsBm69VLVKfv1guZNIUYoat1/gxlLV9Bj1DhyZcnMkM4dSB8O+gh4enmx8tff2LhjN/4BAVQuVYKBnVwpnDc3kW2J4pESNv0Ko8ZBQKAyzD26mNQLkHBrGZwbBESAQgvgh7bmNGZOjrWTxbOAWZbhmHyo6KFyQFsghhDCTUpZ3I76UgL3g71+gHrq/9Y2KUO4LwBCiHZAO4A0adKETvHX8Hmhnmrub4b4+aDQQoiTxTHncjTPnkOXnrB1G+TLAyOHQY5sDvMCgoKC6DtuElMWLaVUIRf6dTB/joDX27es3rqd9b/vwNfXj3LFijKwc3uKF8hve8+Ap09hwFDV29klP8yZDnlyO+x9cSjvH6p+AU//giRloOhyVTBO4xBsml2zlKG+AMQB4qN6FxcCithRG6gSFv9z+hBuE5J91UIpFwILAVxcXOw+z8H939RQkN9ryDEYsvY0b0PsLdugSw/weqOeNNu0hJiOa4Pp6+tH81792PDHTupUqkDn5k1MnSPg/e4da7b9wdptv/P+gw+lChWkf8e2lC1ShKhRbTQAUsK232HYaNXTYVA/6NNDZXCbDSnhzho421/lCBSYBZk7mnPuzERYO1lcDOUBlAWKAlGBl8DfwApULoE9eQAE9/9T8b/ZzF/bJkoI9nUsfp7g3kV9sOPmglLbIF7OMJVgN169gm691XBQzhywYA7kdezT5muvN/zYvhMHj5+k9U/1aV6/TujaLBrI+w8f2PDHLlZt+Y033u8oXiA//Tq0pVLJErYbAIAXL2HQMNizD/LkgtnToWABc3oBPk/V9+XxbkhUXHkBZp07Mxm2lKF+jQoTHQD8JaU8b29RwXADMgkh0gMPgUbAz59tsx3obJkDKAx4SSkfCyGeh2Bfx/FwpwoL9X0G2fpC9r4QwaQx7jt2qQnhFy+hsyu0bwOxHftUfv/RY6q2aMu1W7dNnSPg4+PL5l17WPHrVjy93lAoTy76uralWtnSRA/tuP3O3TB4OLz1Vh7AwL4O9c4chpRwbzOc6Q0BHyDfFMjSDSKYcO7MpFhrCArioDDRLyGlDBBCdEa1x4wILJVSXhRCuFrWz0eVvaiGSnR7D7T8r30dLtr/DXh0V5NccbJCifVqTsCMvH4NvQfAyjUq7nzWNMif1+EtCi9cvUbVFm3x9HrDsG6dqVCiqOlyBPz8/dmyex/LNv3KS8/X5M+Znbmj2lCrYrnQezWenjB0FPy+Q83N/DpdRQaZ0QvwfaFCqB/+DgkKQdEVEDer0aq+O0QY3dNNg4uLi3R3d7dt58f74UQrNdGVpYuaD4howsxNgL37wbWLCg9t3QI6uULcOA4/7cFjJ6jTrhNRo0RhcJcOFMmXx/Y2iwbg7+/P9v0HWLJxM89evCRXlsz0adeaetUq22dYa9+fakL49Wvo1B6GDFBVQ52RTcF0NXjzv+sfbINTPdTDU67hkK2PeefOnBAhhIeU0iUk21p91S2hmb2A0qgy1C+Bg8BUKeUTa48XLvD3htN94MZ8iPWDaoKRqJDRqmzj7VtVHmLxMlWDZvVSKFQwTBqVr9++g+a9+pEyWVKGdutkqhyBgMBAdh74m8XrN/Ho6TOy/ZCB0T270ahWdWLHskNHLK83MGIMbPkNsmSGtctVlrCJjOS/+L2CU73/P4Ku6Erzzp2FE6ydLM6MakITH9Wp7AaQDJVf0EwIUVJKed3uKp2Zp4dUobh3dyBTR8g1DCKac0KTg4dUobi796BlM+jaEeLHD5NTT128jF6jx5MnW1aGdOlIutTmSBgKDAxk3+GjLFy3gXuPHpMxXVpmjRhCs7q1iWOveZSDh6D/YHj+Ajq0U/Wb4sWzz7HDmke7waML+L6EnMMg5yCVKawxFGs9ggnAG6CwlPLOx4VCiLTAXsv676MGbMAHODtAtcKLmRZK74Qk9kyhCEPevVOTjnMWQPp0sGIRFC8WJl5AUFAQvcdMYNqS5ZQuXJB+rm1Jksj5ezAHBQVx4NgJFqzdwK1790mXKiVTBven9U/1besQ9iW8vWHMBFi3EX7IAIvnQ/kyYfK+2B1/L1Va/e5aiJsTyuyCBCadOwuHWGsIygKuwY0AgJTyrhBiODDXTrqcm+fH4HhzeHsdMrSGPKMgkkkbYh89Dm1c4cYtaNJY5QYkDJsbsY+PL8179WPjjl3UqVSBri2a2O8p2kFIKTns5s78NRu4dus2qZInY0zvHnRo0pj48ezYDvHoMegzCB4/VnM0Y4ZDAhM3WtlTGD48gez91XyAWefOwinWGoIowNuvrHtrWR9+CfSFc0Pg8hSIngJKboNkZY1WZRs+PjB8NEybpXoGL12gxpzDKDrH08uLOm07ceikG20aNqBZvdpOnSMgpeT46TPMX7OBi9eukyJJEoZ370KnZj+TyJ436PfvYfxkFamVNg1sWQ+VK5rTCwhOpNhQaQsk+mJyv8ZgrP3WnwG6CCF2SSmDPi60lJzoaFkfPnnlAUebwZtLkK4p5B0HkZ00WuNbuLlDK1e4eg0aNoDe3SFx2JVsCJ4j0Kdda36sUpEoTtwdy/3ceeatXs/Zy1dIkjAhAzu50q1lUxInTGjfyWw3dxWue/ceNP1ZVQtNbNJGK08/q0hf9TREcl5D/71jrSEYCfwBXBZCbAAeoyaLG6Cqf1a3rzwnINAPLoyCS+NUQ+zimyFFJaNV2YavL4yeAJOnQZLEsGC26lIVhjH65y5foWqLtrzx9mZEjy6UK1bEaXMEzly6wvw163A/d4GE8ePRu20rerZtSbLEie1rAHx8YPJ0WLIcUqSADauhZrUwfV/sRsB7OD8Mbiz4dLk2Ak6NtUXndgshagCjgUGoej4S8ABqSCn32l+igXieg2PN4PVZSNMQ8k2EKGETRWN3zpyDVu3hwkWoWxv69oRkYdvQ48DR49Rp14loUaMwoV9vCubJ5ZQ5Ahev3WD+mnUcO3WG+HHi0K1lU3q3a03KZMnsH856+qxqHXnzFjSsDxPHQnKTNlp5fhzcXcH7loqgu/59TBmGB6x+5JBS7gZ2W7qUxQc8pZTv7a7MSIIC4OI45QlEiQfF1qpuSGbE3x8mTFHNSRLEV3XpK1cM80bl67fvoFmvvqROloxh3bqQPfMPTpcjcPXWbRas3cChE27EiRWTDk0a0ad9W9KlSml/rb5+MGM2zF+kvLPVy5SBNqMXEOijvivXLD22y/0JycqpntsaU2Dzp85y8w9fBgDUh3pvETUnkKqO6h8c1fnDGb/IhUvQpgOcOg01qsGAPpAieZjWc5dSMnXxMnqPmUC+HNkY1KmDU+UISCk5d+Uqq7Zs4+Dxk8SKEYM2DRvQz7UtGdKmdozHcuES9O4HV66pm/+U8ZDSea6JVbz0ADdXeHsVfmgD+adCZOeO/NL8L980BEKIIL5SvvkLSCmlCR9pguF1CbzjQ+FlkKae0WpsIyAAps6EkWNVcbhpE6BG9TD3AgIDA+k1ejwzlq2kbJHC9HFtQ5KExodABgQEcObSZQ6ddOfQCXcePHlC7JgxaVa3DgM6tbO+MXxI8fdXuRqz50H8eLBkPjRqEObvi10I8oOL4+HqNIiWVOUFpKhitCqNjYTkpj2SkBsC8xM5NlQ+CdGSGK3ENq5eh9bt4aS7GgIa1B9Spwzzrk4+Pr406dGHX3ft4cfKFenS/BdDcwTeeHtz1P00h9zcOOp+Gu/374kUKRJ5s2Wlad3atG38E2lTpnDcnMWVq9CrP1y8pLyzaRMgTRpzdtt6fQ5Otgevi6pvcIEZaghVY1q+aQiklMPDQIfzECuDOY1AUBDMmgtDRkL0aDBxDNSuCVHDPnHn1evX1GnXicMn3WnbqAHN6tUJfcllG7j36NG/T/1nL10mMCiIeHFiU9wlP1XLlqJWhfKkSpbUtpaQISUgABYsgemzlHc2byY0+8WkXoC/yqG5PFENl5baBqlqGa1KYwfMPYzjEEz4hHbzFrTtCP8chXJlYOhAlYxkwNPmvYePqNK8DTfv3qNv+zbUqVwhzHIEAgIDOXf5CodPunPopDt3H6o+ROlSpaRxrRrUqlie8sWKEC9unLCJVrpxU3kBZ89B5QowfTJkSG9OL8Drsuqy9zGCruAc886daf4HbQjMTFAQLFwC/YdApIgwehg0qGeIFwBw9tIVqrVsy1vvdwz/mCPg4IxY73fvOHbqDIdOunPE3YM33u+IFDEiubJmoV7VytSrWpk82bIQMyzbNgYGwrKVMGmaaho/cwq0ag4mbKyDDFT1tC6OUdnBJTZBmvpGq9LYGT1ZbFbu3oP2nVWj8pLFYdhg+MG4p80/jxzjx/adiBEtGuP79XJojsCDJ084fNKdwyfd8bhwicDAQOLEikWhvHmoUqoEP1auRKrkSW1vAh8a7tyFPgPAzQPKllZGIHMmc3oBb6+ruYBX7iqCrtACcw6bar6Jniw2G1Kqp80+A5VHMGwQNG4I0Ywr4rV22++06N2fNClSMKxrJ7Jlsm+OQGBgIBeuXefQCTcOn3Tn1v0HAKROkZwG1apQq2I5KpYoRvy4cYloVE2eoCBYtVbVCYoUESaNBde2hnlnoUIGqWSw8yNVSfWiqyHdz+Y0ZpoQoSeLzcTDR9ChC+zeB0UKwfAhkMW4p00pJZMWLKbf+Mnky5GNwZ07kjZVCrsc+937Dxw/fYbDJ935x92D12/eEjFiBHJmzkz3Vs2pW6US+XJkI2aMGP9jdKSUYZusdv8B9BukKrkWL6qS9rJnM+eN0/u2ygt4cQxSVINCiyCGfd5TjfNi0zCOECIPkAX4PBRESilXhVqV5lOkhDXroWdflZE6oA80/QViGFe/JTAwkB6jxjFr+SrKFi1Mn/ahzxF48uw5h9zcOXTCDY/zF/EPCCBWzBgUypOLyiVL8mOViqRJkYKoUf97yCfMjICUsH4TjB6nfObRw1UzHwMipEKNlHBzsaquKyJB4SWQoaU5jZnGaqztUBYP2AEURX30P35Kgg8daUNgT54+g47dVKPyAvlg5DDIlsXQFoUffHxo0r0PW3bvpX7VynRs2timHIGgoCAuXrvBoZNu/OPmwfU7dwFImSwpdSpXpGb5MlQpXZIE8eIZN+TzNR4/UV3D/j4MhVyUF5AntzlvnO/vg1tHePY3JKsAhZdCzNRGq9KEIdZ6BGOBhEBJVMvKHwEvoBXKODSyq7rvnY2/Qrde4P0O+vSAFs0gZhhGv3yBV69fU6tNB456nKZd44Y0rVvLqhyBDz4+nDh9lkNu7vzj5sGr115EiBCBHJky0rl5E+pVqYRL7pxfHPJxCqSELdtUL4cAfxg2EHp2AyfupfBVpITbK+DsQPV3wbmQ0dWcxkwTKqw1BJWBEcBxy+sHUkoP4KAQYh6W3sV21Pd98uIldOkJv26FPLmUF5Arh+GNyu8+eEiV5m24de8+/VzbUqtiuRDlCDx98ZLDbirKx+3sefz8/YkZPToF8+SiUsni/Fi5EulTp/rmkI/hPHsOA4fC/r8gf16YMx3y5TX8fbGJD4/BvTM82QdJSkORZRArvdGqNAZhrSFIDtySUgYKIXyA4OMBW4D1dlP2vbLtD+jUDTxfQ7dO0LYVxDK+DebZS1eo2qIN795/YETPrpQtWvirOQJBQUFcuXnr38Suq7duA5A8SWJqli9LzQplqVK6FIkSxLd6yCfMJ4LVSeH3nTB0BHzwUXM0fXtCzJhhq8MeSAl3N8CZPqpeUIEZkLkzCBMaM43dsNYQPAHiWf6+ixoOOmh5ndE+kr5TPD2hR19YuwFyZIe5syB/Hqd42vz/HIHojO/XC5fcOf8nR8DHx5eT585x+KQH/7i58/yVJxGEIGvGDLj+0ph6VSpSKG9uYseKFaobeZgbgZevYMhw2LkHcueEWdOhsItTvC9W4/MMPLrCo52QsCgUXQFxMhmtSuMEWGsI/kHd/P9ATQoPE0KkAwKA5sB2u6r7Xti9F1y7qKGHDu2gYztVl8YJWPPbdlr2GUDalCkY2uXTHIEXrzw57Kae+k+eOYevnx/Ro0WlQK6cdG5ejPrVqpAhdWqiGZjjECp274NBQ+HNW+jZFQb1c5r3xWrub4FTPSHgHeSdCFl7QgQnm4DXGIa1hmAE8DGoeBJq4rghEANlBLrYT9p3wJs3KjFs2UqVDzBtErjkd4pG5VJKJs5fRP8JU8ifMzuDO3cgdYrkXLt959/Erks3bgKQJGFCqpYpSfVyZalerjSJEyRw2vaTIeL1azUZ/NvvKkJr4xqVH2BGL8D3pTIAD7ZCggJQdCXEzW60Ko2TIaTUScPBcSmQX7of/9vxJ/rrILTrBA8eQuvm0LkDxI3r+POGgMDAQLqNGMOclWsoU6QQ5YoV4dzlqxx28+DpixcIIciSIT2lChWkTqXyFHfJH+ohH6fhr4MqLPSVp8oMHj4I4sQxWpVtPPwDPLqB32vIOQRyDIAIJjbQGqsQQnhIKV1Csq3+VIQ13t4wYIgqTfxDeli1VGUJO4EXACq8s75rF3YePESKpEk4duoMB4+fJGqUKBTImYP2P/9EvaqVyZQ+nSGlpR3Gm7cwaixs2gIZf4AVi6FMKad5X6zCzxNO94V7GyBeHii3H+LnNlqVxolxWkMghEgAbADSAXeAn6SUnl/YrgowA4gILJZSjrcsHw60BZ5bNh0opdzpcOH/xeEj0LYD3L4LzZuoqKAExnfsCs7mnbvZefAQAL5+flQsWZzqZUtTs0JZkiZKZO4hn69x+IgqEfHkKbRrBaOGQfz4RquyjUd7waMz+D6HHIOVJxDRycNyNYbjzN/q/sCfUsrxQoj+ltf9gm8ghIgIzAEqAg8ANyHEdinlJcsm06SUk8NS9Bf58AGGjIBZ8yBNali2EEoUc8pG5Y1qVufMxcuUK16EEi4uxIkdToZ8vsS7dzB2oirfkS4t/LYRKpY3pxfg/wbO9Ic7qyFOdijzh5oT0GhCgPPdif6f2kAZy98rUGGq/T7bphBwQ0p5C0AIsd6y3yWchRMnoZUrXL8BPzdUWaiJnLehR+TIkZkyZIDRMhzP8ZOqXPSDh9CyGYwZDokSGa3KNp4cAPdO8OERZOsDuUdBRJNGamkMwZnDIJJKKR8DWH5/qRB6SuB+sNcPLMs+0lkIcU4IsVQI8VVfXwjRTgjhLoRwf/7ihT20g48PDBgKpSspj2DxPBg51KmNwHfBhw8wYgw0aqpeb1oDc2eY0wgEeINHDzhcGyJFh4r/QL6J2ghorMZQj0AIsR9I9oVVg0J6iC8s+xgGNQ8YZXk9CpiCqon0vztIuRBYCCpqKITn/jqnTkPL9nD5CjSoq+oEJdENPQzH4xT0HgC37yjvbMIYSGrS9+XZEXDvAO/uQpZukGcsRDK2DpXGvBhqCKSUFb62TgjxVAiRXEr5WAiRHHj2hc0eAMHLJKYCHlmO/TTYsRahkuAci5+fGnOeMAUSJ1KNyiuWd8q5gO8KH1+YNgMWLYNkSWHdSqhdw5zvS+AHOD8Crs+DmOmg/AFIWtpoVRqT48zfhO2obOXxlt/bvrCNG5BJCJEeeIiqfvozwEcjYtnuR+CCQ9WeuwCtXVWj8to1oX9vddMJrxOtZuHcedVA/voN5Z1NGgcpkhutyjZeuIFbe/C+oaqE5psEkY2vQ6UxP85sCMYDG4UQrYF7QAMAIUQKVJhoNSllgBCiM7AHFT66VEp50bL/RCFEXtTQ0B2gvUNUBgSoJuWjx0O8uKpHbdXKEIKqnBoH4ucHs+bC3IWQMCEsXwQ/1TOpF+CrmsdfnQkxUkLZvZC8otGqNOEInVn8GVZlFl++Cq3bg/spqFYFBvaFlCm0F2A0l65Ar35qjqZ2TZg6HlKlMuf74nlaNZB/cwUytIIC0yCySTOdNWGKzix2NIGBMGMODBulShFPHge1akAUnbhjKP7+MG8hzJyrynUsnAu/NDSndxbkB5cmwpUpEDUJlN4BKasZrUoTTtGGwFqu34A2HeDYCTURPKg/pE1tzqfN8MS168oLOH9RDc3NmAxp05jzfXl9QXkBXuch3S/gMguimDTTWWMKtCEIKUFBMHcBDBoOUSLDuFFQtzZE1THbhhIYCIuWwtQZyjubPU0liJnSCwhQHsCliRAlHpTcCqnrGK1K8x2gDUFI+GOnCgk94QalS8KwwZA+rTmfNsMTt26rvIBTp6F8WZg1FX7IYM735c1VONlOzQmkrg8F50E0Eya5aUyJNgTfIjAQGjcHX1/4qS6MHA5mbbQSXggKguWrYOJUNS8zbSK0aWlO70wGwtXZcHE0RIoJxddD2oZGq9J8Z2hD8C0iRoTVS1Wjko1bIEjCiCHm7FcbHrh3X3kBJ92gVAnlBWTNYk4v4O0NcOsAL09AyppQaBFET2q0Ks13iDPXGnIeateEk/9Ar27w629Q/Ue4cPGbu2nsiJSwai1UqQWXLsH4UbBjK2TLaj4jIINUZvC+4mpIqMgKKLVNGwGNYWhDEFIiWyaId21TBeXq/AQLl6hhCo1jefgImrZSpbzz5IJD+6FHV3MOBb27C3/XgDP9IElpqH4BMjQznzHThCu0IbCWcmXg1HGoVF7VFWrWWjWd19gfKWHjZqhSEzxOw8ghsOd3yJnDfDdOKeHmUthbBDzPQqGFUGanyhTWaAxGGwJbSJQQtm5Userup9SN6s8DRqsKXzx9Cq3aQ99BkCUzHNwLfXuBGdtjvn8Ah+rAqe6QsLDyAjK2NZ8x04RbtCGwFSGgQzs4dhCSJlUF54aNUpUuNbYjJfy2HSrVVEl7g/vD/p2QLw9EMNnHVUq4vQr2FIaXJ8FltuofHDON0co0mk8w2TfLCcmRHU4cgvZtYMVqqF1fZR9rrOf5C3DtAt37QLo0sG+HMgQxTFhn/8MT+Ocn1Tksfl6ofg4yd9JegMYp0YbAHkSLpsIYf10PL15Azbqwep16ItSEjB27oHINOPA39O2phoIKFzSnF3B3E+wpBM/+hnxTocJBiJXBaGUazVcx2bfMyalZDTyOQeFCMHg4tO0Inp5Gq3JuPD2hcw/o1B2SJ4O9f6iWnmbM0/B5DseawMnWECcLVDsD2XqA0F8zjXOjP6H2JkVyFdkyZgT8fUjFvR89ZrQq52Tfn1CxBuzeC906qbDQYkXM5wUA3P8N9haGx3sgzzioeEQZA43GBJjwG2cCIkRQfYoP7VdPtr+0VLWK/P2NVuYceHlBz37KY0qYAHZuU/2DY8c2Wpn1+L2C4y3heDOIkRqqeECO/hAhotHKNJoQow2BIymQH9yPwC+NVJ38+o1ViYTvmYOHoFIN2PY7dGwHh/dDmZLm9AIe7oLdheDBNsg5DCqfgHg5jVal0ViNCb99JiNWLFi6AFYugVt3oGpt2PKl9svhnLfe0H8wtGirrsm2zTBlAsSLZ7Qy6/H3Uv0CjjaEaEmhihvkHg4RTFj6WqNBG4Kwo1ED8DgKObJBz77QrZe6OX4PHD2mku42/qqqhB75S2VmRzTh8Mnj/Sov4N5GyD4Aqrir8FCNxsRoQxCWpEurwiIH9IHfd0K12nD6rNGqHMf79zB0JPzcAiJHgi3rVZhtggRGK7Me/7fg3gX+qat6Blc8CnnHQkTdnlRjfrQhCGsiRVJlrPftUDHnDRrD7Hmq70F4ws1dDYOtWgvNfoEjB6BaFXN6AU//hr1F4fZKyNoLqp6GRIWMVqXR2A1tCIyiZHE4dQxqVIfJ0+Hn5vDkqdGqQo+PD4weDz81gYBA2LAa5s+CxImNVmY9Ae/gVG84VFON/1c4DPknQ0QT1jvSaP4DbQiMJF482LBK3SjPX4DKNWHPPqNV2c7ps1CtDixeBg3rw9EDUKem8oLMxvNjsLcY3FwImTtDtXOQpLjRqjQah6ANgdEIAa2aw4nDkDYNtO8MA4bAhw9GKws5vn4qT6JeIzUvsGaZipRKnsxoZdYT6ANnB8LBKkAQlPsLXGZBJBPWO9JoQog2BM5ClszqCbprR1i3EWrUhctXjFb1bS5chFr1VJ5EnZqqGmuDeub0Al66w74ScG02/NAGqp2HZGWNVqXROBxtCJyJKFFg8nj4/Vd48xZqN4ClK5yzeJ2/P0ybpTq1vXoFS+bDqqWQ0oSNVgJ94fxwOFBRzQuU2Q2FF0JkE2Y6azQ2oA2BM1K5Ipw+DqVLwsix0LIdvHxltKr/58pVZQBmzIYqlZQX0KSxaudpNl6fg/2l4cpUSNdENY1JUdloVRpNmKINgbOSJDH8sQUmj4Ojx9VE8t+HjdUUEABz5kPNevD4CcyfqSa706QxX539IH+4OA72lwG/l1BqOxRdDlHiGSxMowl7tCFwZoSArp1UJm6C+NC8jQrN9PMLey03bkK9xjBpGpQrreYzWjY3pxfgdQn+LAuXxkGa+lD9EqSqabQqjcYwnNYQCCESCCH2CSGuW37H/8p2S4UQz4QQF2zZ3xTkyQ1u/6joosXL1LDMrdthc+7AQFi0VIWF3r0Ls6aoBjwZ0pvQCwiAy1Ngfyn48AhKbIbi6yCqCTOdNRo74rSGAOgP/CmlzAT8aXn9JZYDVUKxvzmIHl3lG2xYBY8eQfUfYcNmx04k37kLDZvAmAlQoigc/hPatVGT2mbj7XU1GXxhBKSorryANPWMVqXROAXObAhqAyssf68A6nxpIynlIeBLM6kh2t90/FgbTh2H/Hmh3yDo2A283tj3HEFBqv9y1dpw9Zqap9i2WYW4ms0LkEFwdRbsLQ7et6HYWij5K0QzYaazRuMgnNkQJJVSPgaw/E7iqP2FEO2EEO5CCPfnL17YLDjMSJUS9u+E4YNVl68qNcHdwz7Hvv8AfmkBw0ZB/nzKC+jSEaJGtc/xwxLvWyox7NwgSFZeRQSla2w+Y6bROBhDDYEQYr8Q4sIXfmqHpQ4p5UIppYuU0iVxokRheWrbiRgRBvaFv3aroZqfmsC0mSqyxxakhLUblFE5dwHGDIddv0H2bOa7ccoguLFQlYjwugyFl0Lp3yF6cqOVaTROiaHpn1LKCl9bJ4R4KoRILqV8LIRIDjyz8vCh3d8cFCmkitd17AYz5sA/R2HGFOU1hJTHT9Qw06F/oLALzJ4OuXOZzwAAvLsHbh3h+SFIVgGKLIMYqYxWpdE4Nc48NLQdaG75uzlgbVuv0O5vHmLHVlm9SxeoMf2qtVS/g28hJWzeqlpHurnDsIGwd4eKUjKbEZASbi2HvUXA8xQUnAdl92ojoNGEAGc2BOOBikKI60BFy2uEECmEEP/e5YQQ64BjQBYhxAMhROv/2j9c06QxuB2BTBmhSw/o3R/evfvyts+eQ9sOaptMGeHAHhjQV0UnmY0Pj+BwPfDoCglcVI2gTK7mM2YajUEI6Yx1bAzEpUB+6X78b6NlhA5/fzXZO2WGqmg6exrkzKHWSam8haEj4IMP9OwK/XpBDBNW15QS7q6DM/1UpnDe8ZC5Ewhnfr7RaMIGIYSHlNIlJNvqb0x4JHJkGDsS9vwOvr4qAW3hEnj+Qs0ldO0JaVKrLmnDBpnTCPg8hSONwM0V4uaAamchSxdtBDQaG9AewWeEC48gOK9eQWtX2LFb9Q1GqFLXA/uquQUzcm8znO6tKoXmHg1Ze0AEE7bA1GgciDUegQmLxmusIkEC2LJBeQRbt8Gg/lC8KEQw4ZOz70vw6A4Pt0GCAlB0FcTNZrQqjcb0aEPwPSAEtG+jfszKg9/hVHfwew25RkGO/hBBf3w1Gnugv0ka58bPE073gXsbIV5eKP8nxMtltCqNJlyhDYHGeXm0Fzw6g+8LyDEEcg2BCCYse63RODnaEGicD/83cKY/3FkNcbJDmR2QIL/RqjSacIs2BBrn4skBcO+kksSy9YXcIyGiCQveaTQmQhsCjXMQ4A1nB8OtpRA7M1T8BxIXNVqVRvNdoPMIPkMI8Ra4arSOz0gEOGN9bGfU5YyawDl1OaMmcE5dzqgJ/ltXWilliBpvaI/gf7ka0iSMsEII4e5smsA5dTmjJnBOXc6oCZxTlzNqAvvpMmFWkUaj0WjsiTYEGo1G852jDcH/stBoAV/AGTWBc+pyRk3gnLqcURM4py5n1AR20qUnizUajeY7R3sEGo1G852jDYFGo9F853yXhkAIkUAIsU8Icd3yO/4XtokmhDgphDgrhLgohBgRbN1wIcRDIcQZy081J9D0zf0dqCu1EOKAEOKyRVe3YOuMulb/pcmwa2XZbqkQ4pkQ4sJnyw25Vt/QZPS1qiKEuCqEuCGE6B9sud2u1dfOEWy9EELMtKw/J4TIH9J9DdJ0Rwhx3nJd3EN0Qinld/cDTAT6W/7uD0z4wjYCiGX5OzJwAihieT0c6O1kmr65vwN1JQfyW/6ODVwDsht8rf5Lk2HXyrKuFJAfuPDZckOu1Tc0Gfm5igjcBDIAUYCz9v5c/dc5gm1TDdhl+f4VAU6EdN+w1mRZdwdIZM05v0uPAKgNrLD8vQKo8/kGUuFteRnZ8uPImfXQavrm/g7U9VhKecry91vgMpDSTud3hCbDrpVFzyHglZ3O6WhNRl6rQsANKeUtKaUfsN6ynz0JyTlqAyst37/jQDwhRHIH6guNJpv4Xg1BUinlY1A3DCDJlzYSQkQUQpwBngH7pJQngq3ubHHJltrJXQ6tphDt7yhdwfSlA/KhvJWPGHKt/kOTU1yrr2DotXLA/qE5bkrgfrDXD/j0AcMe1+pb5/ivbUKyb1hrAvVwuFcI4SGEaBeSE4bbEhNCiP1Asi+sGhTSY0gpA4G8Qoh4wFYhRE4p5QVgHjAKdcFHAVOAVgZrshl76LIcJxbwK9BdSvnGstiwa/UfmmzGXrq+gqHXyt7YQZf4wrKPHrBN18rKc3xrm5Dsawuh0QRQXEr5SAiRBNgnhLhi8fi+Srg1BFLKCl9bJ4R4KoRILqV8bHGnnn3jWK+FEAeBKqgx1KfBjrUI+MNoTYBV+9tblxAiMuqGu0ZKuSXYsQ27Vl/ThMHX6j+Obfjn6gsYea0eAKmDvU4FPLIc26ZrZc05QrBNlBDsG9aakFJ+/P1MCLEVNdT0n4bgex0a2g40t/zdHNj2+QZCiMSWp26EENGBCsAVy+vgY3E/om7EhmoKyf4O1CWAJcBlKeXUz9YZda2+qikk+ztK139h1LVy8P6hOa4bkEkIkV4IEQVoZNnPntfqq+f4TGszS6ROEcDLMpwVkn3DVJMQIqYQIjaAECImUImQXJvQzG6b9QdICPwJXLf8TmBZngLYafk7N3AaOGe5kEOD7b8KOG9Ztx1I7gSavrh/GOkqgXJLzwFnLD/VDL5W/6XJsGtleb0OeAz4o57sWht5rb6hyehrVQ0V8XUTGOSI7+CXzgG4Aq6WvwUwx7L+PODyLX12uD42aUJFGp21/FwMqSZdYkKj0Wi+c77XoSGNRqPRWNCGQKPRaL5ztCHQaDSa7xxtCDQajeY7RxsCjUaj+c7RhkCj0Wi+c7Qh0Gg0mu8cbQg04Q6hatXLby1zVoQQBy3lQ+x5zFlCiN8/WxbHcl2yWXGcHpZCb/reEY7Qb6ZGE84RQvwAtAdGfLbKBRiGKmceUuajKoU2/9aGGvOgDYFGE/7pDpyVUn7erSof4AtcCumBpJQfgJVAb7up0xiONgQaUyGEyCiEWCWEuC2E+CCEuCWEmGdLPXqh2gEesxzHSwjxmxAiS7D1LkIIKYQoEWxZF8uy0cGWZbIsqxZsWR4hxHYhhKfl+EeEECW/oKGREOKKEMJXqJaaP4ZQ+z4hxLEvLM8lhPAXQvxseR0VaAKs/Wy7y8BkICrgb9G/OSTnRjVKyS6EKBbC7TVOjjYEGrORAlUUrTtQGRgJlAd2WnMQIUQVYAfgDTQEOgA5gX+EEB8bfJwCXgPlgu1aDvjwhWWBwGHLsfMDR4EEQFugHvAS2C+EKBBMQwXUDfo6UBeYBMwAsvBt/gHyW270H48ngLnAUSnlxxt/ESDeR23BaAbcAn4Hilp+eoXgvKAK+L1BlUDXhAfsVS1P/+gfI35QPTU+VhrNZ1k2XH20P9nuk2WAO+oGHCnYsvSo6ptTgy3bBhyw/B0B1c5ximW7j/2j1wPHg+3zJ6o1ZpRgyyJalv0WbNkR1LBMhGDLClv+l4Pf+L8rWLYrEmxZc4uuXMGW9QOCgmuxLI+CGhbqbuN1PwzsNfr91z/2+dEegcZUCCGiCCEGWoZTPqBufB+fdkPyJP2xTnt+YIOUMuDjcinlbdTNuXSwzQ8ARYUQ0YC8qKfriaib6MehnjLAX5ZjR7fsvwkIEkJEEkJEQpUN3o9qEo8QIiJQENgspQwKpuEEqvn4tziO8kKKWI73UddsKeX5YNulAN5I1fs2ODlQxuBUsOsSzTI8dlkIcUYIsUcIkeEr539uObYmHKANgcZsjEM93a8GqqO6L9W1rIsWwmPER92YH39h3RPUkM5H/kKNoxcDyqImXZ+ihmbKCiFyAElRBgPLvhGBISgjFfynMxDfEnqZCBWt85T/5UvLPkFK6Y2qOV/EsmgM6sl/2GebRkMZrc/Jj/Iozny2fJ6UMpuUMi9q2GjxVyR8AKJ/S6fGHITbVpWacEsjYKWUMvhkbSwrj+GJugl+qZ9uMtR4/kfOAy9Q8wD5sDz5W37/hGog7ofyJEDNKQShmoas/NLJpZRBQogXKOOQ9AubJAXuhuD/OALUssxJuALN5f/2ZX6JMnyfkw+4GXx7KaUPsCfYNsf5enRQAtR10YQDtEegMRsxUDfQ4LS05gBSyneAB9DAMkQDgBAiLerJ/+9g20rL64qooaDghiAfqk3iCSnl+2DHPgzkAU5JKd0//7FsF4hqSVg/eHKWEKIwkC6E/8o/QFqUwTkipVz9hW2uAJGFEKk+W56db4eNduHrrSnTA1dDqFPj5GiPQGM2dgPNhRDngRuoYSFbwhiHoKKG/hBCzAVioRKuvFCTwcH5C/WE/29kEGps/Q1quGjkZ9v3RDUL3yOEWIIagkqEGo6JKKXsb9luGLAX+E0IsQBIbNHwJIT/w0cvJKvl2F/iY9PyQqhoq4+8RkUdVUb9z9ellP96QkKIAUBmVETWJ1jmIzKjwk814QDtEWjMRhdUj9oxwAYgNtDY2oNIKXej5hjiARtRGbOXgRJSykefbf5x/N/941CKZYL30GfrPx77FGoi+CUwE3WznwHkCrYPUsr9wC+oSe4tQB9UWGxIn7S9UcNSs6WU577yf94BTgI1P1s1FDUX8RtwDPi3zIQQojcq5LXqR0/nM6pbzrs1hDo1To7uWazRmBQhxBTgZyCrlNLrP7ZrgTJEyb9yYw++bU+UcaogpfT8yja7gBdSyqa2atc4F9oQaDQmQggRAzX/UBIYCzSQUv7nk7llHuQ8sFRK+dXhHMs8wn1Uotlby+IAKaVLsG3yoiaRc0opb4TiX9E4EXqOQKMxFxVQE7gPgW7fMgKgJqaFEK34+jzCx+0eoMJq/4tkQEttBMIX2iPQaDSa7xw9WazRaDTfOdoQaDQazXeONgQajUbznaMNgUaj0XznaEOg0Wg03znaEGg0Gs13jjYEGo1G853zf/dJseYjBhKYAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Weak bound\n",
    "def y3Fit(y2): \n",
    "    return polyval(taus[3], polyfit([taus[0], taus[1], taus[2]], [yOftau[0], yOftau[1], y2], 2))\n",
    "\n",
    "y2PointsWeakBound = linspace(-0.4,0.1,10)\n",
    "y3BottomWeakBound = [y3Fit(y2)-polyRange(2,R,taus[3]) for y2 in y2PointsWeakBound]\n",
    "\n",
    "y3OrangeMin = y3Fit(yOftau[2])-polyRange(2,R,taus[3])\n",
    "y3OrangeMax = y3Fit(yOftau[2])+polyRange(2,R,taus[3])\n",
    "y3TopWeakBound = [y3Fit(y2)+polyRange(2,R,taus[3]) for y2 in y2PointsWeakBound]\n",
    "fill_between(y2PointsWeakBound, y3BottomWeakBound, y3TopWeakBound, color=\"orange\", alpha=0.05)\n",
    "plot(y2PointsWeakBound, y3BottomWeakBound, color=\"orange\")\n",
    "plot(y2PointsWeakBound, y3TopWeakBound, color=\"orange\")\n",
    "\n",
    "# Rigorous hyperparallelepiped (parallelotope)\n",
    "plot(y2Bottom,y3Bottom,\"r\")\n",
    "plot(y2Top,y3Top,\"r\")\n",
    "fill_between(y2points, bottom, top, color=\"r\", alpha=0.1)\n",
    "\n",
    "# Actual model manifold of P4_2 of quartic polynomials\n",
    "fill_between(y2s, y3mins, y3maxes, color=\"k\", alpha=0.2)\n",
    "plot(y2s, y3mins, \"k\")\n",
    "plot(y2s, y3maxes, \"k\")\n",
    "\n",
    "# Range of y3 allowed by the two bounds\n",
    "plot([yOftau[2], yOftau[2]],[y3OrangeMin,y3OrangeMax], color='orange',linewidth=3)\n",
    "plot([yOftau[2], yOftau[2]],[y3RedMin,y3RedMax],\"r\",linewidth=3)\n",
    "plot([yOftau[2], yOftau[2]],y3minmax(yOftau[2]),\"b-\",linewidth=3)\n",
    "\n",
    "# Actual point (y2,y3) for curve\n",
    "plot([yOftau[2]], [yOftau[3]], \"ro\")\n",
    "#xticks([yOftau[2]], [r\"$y(t_2)$\"], fontsize=16);\n",
    "#yticks([yOftau[3]], [r\"$y(t_3)$\"], fontsize=16);\n",
    "#xticks([])\n",
    "#yticks([])\n",
    "xlim(-0.35,0.06)\n",
    "ylim(-0.12,0.17)\n",
    "xlabel(r\"allowed $y(t_2)$\", fontsize=16);\n",
    "ylabel(r\"allowed $y(t_3)$\", fontsize=16);\n",
    "axes().set_aspect(\"equal\")\n",
    "savefig(\"ModelManifoldCrossSection.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def polyRange(degree,R,times):\n",
    "    return R**(-degree)*polyval(times,polyfromroots(taus[0:degree+1]))\n",
    "\n",
    "colors = [\"b\",\"orange\",\"g\",\"r\"]\n",
    "plot(times,yOft,\"k-\",linewidth=5)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    polrange = polyRange(degree,R,times)\n",
    "    fill_between(times,pol+polrange,pol-polrange,alpha=0.03*degree**2,color=colors[degree-1])\n",
    "    plot(times,pol+polrange,color=colors[degree-1],linewidth=0.2)\n",
    "    plot(times,pol-polrange,color=colors[degree-1],linewidth=0.2)\n",
    "# Redraw curves to avoid blurring by alphas in fill_between.\n",
    "# It would be better to just draw them once, and get the legends in the right order some other way.\n",
    "plot(times,yOft,\"k-\",linewidth=5)\n",
    "for degree in range(1,DegreeMax+1):\n",
    "    pol = poly(degree,times)\n",
    "    plot(times,pol,color=colors[degree-1])\n",
    "plot([taus[3], taus[3]],[y3OrangeMin,y3OrangeMax],\"orange\",linewidth=3)\n",
    "plot([taus[3], taus[3]],[y3RedMin,y3RedMax],\"red\",linewidth=3)\n",
    "plot([taus[3], taus[3]],y3minmax(yOftau[2]),\"b\",linewidth=3)\n",
    "plot(taus[0:DegreeMax+1], yOftau[0:DegreeMax+1], \"ro\");\n",
    "xlim(-1,1)\n",
    "ymin = -0.3\n",
    "ymax = 0.3\n",
    "ylim(ymin,ymax)\n",
    "tauLabels = [r\"$t_0$\", r\"$t_1$\", r\"$t_2$\",r\"$t_3$\",r\"$t_4$\", \\\n",
    "             r\"$t_5$\",r\"$t_6$\",r\"$t$\"][0:maxTau];\n",
    "plotLabels = [r\"$y(t)$\", \"Linear\",\"Quad\",\"Cubic\",\"Quartic\"][:DegreeMax+1]\n",
    "xticks(taus[:DegreeMax+1], tauLabels[:DegreeMax+1], fontsize=16);\n",
    "yticks([])\n",
    "legend(plotLabels, fontsize=16)\n",
    "xlabel(\"time\", fontsize=16)\n",
    "ylabel(r\"$y(t)$\", fontsize=16);\n",
    "savefig(\"InterpolationFigure.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

